Beta-decay formulas revisited (I): Gamow--Teller and spin-dipole contributions to allowed and first-forbidden transitions

We propose formulas of the nuclear beta-decay rate that are useful in a practical calculation. The decay rate is determined by the product of the lepton and hadron current densities. A widely used formula relies upon the fact that the low-energy lepton wave functions in a nucleus can be well approximated by a constant and linear to the radius for the $s$-wave and $p$-wave wave functions, respectively. We find, however, the deviation from such a simple approximation is evident for heavy nuclei with large $Z$ by numerically solving the Dirac equation. In our proposed formulas, the neutrino wave function is treated exactly as a plane wave, while the electron wave function is obtained by iteratively solving the integral equation, thus we can control the uncertainty of the approximate wave function. The leading-order approximation gives a formula equivalent to the conventional one and overestimates the decay rate. We demonstrate that the next-to-leading-order formula reproduces well the exact result for a schematic transition density as well as a microscopic one obtained by a nuclear energy-density functional method.

==> anc/coefs-2-beta+.dat <==
  5.524508601217980E-010 -1.808328469654910E-007 -1.789983167901790E-007
  1.318483404974550E-006  3.020233168040400E-004 -2.599938365087650E-003
 -2.090922492062870E-004 -2.848873948163380E-003 -8.025974502335960E-002
   1.05170406781142        1.10462430655218       0.910657171837453     
 -5.699938275011150E-002 -0.116722620793672      -6.003932190839870E-002
  0.123645253751842       5.641059441556740E-003 -6.476456739463480E-004
 -0.246354156522939      -3.469526146191690E-004 -7.064822070650420E-006
  0.118999935504327       7.731915543022461E-006 -1.430174091564630E-008
 -3.995542275698710E-009  7.782794736413890E-007  8.994973963125360E-007
 -4.732767490636480E-007  2.610873230153860E-004 -9.245674608245600E-004
  1.407075314385730E-004  1.335557847563740E-003  4.881995400816620E-002
 -0.917800791433466      -0.963640464744936      -0.790769329316284     
  4.252286643119220E-002  0.101019800356893       5.162839953033660E-002
 -8.621586463966130E-002 -4.833091489108760E-003  5.703483024163180E-004
  0.188241257533456       2.915467534396100E-004  6.112457130187180E-006
 -9.257386757060131E-002 -6.243164469336610E-006  1.261478787831570E-008
  2.701137169836330E-009 -3.606839398666310E-006 -1.818928571826960E-005
 -1.880617101240610E-007 -2.617288286472700E-004 -4.084796933987400E-003
 -1.819555046290370E-005  4.648973363041400E-005  8.468657979173650E-004
  0.247725096402941       0.260016143112886       0.210856139582313     
 -7.981261937031910E-003 -2.683250077668030E-002 -1.340900770584560E-002
  1.270247417039870E-002  1.282011042927700E-003 -1.568753801815110E-004
 -3.761579701319340E-002 -7.522812193027921E-005 -1.618040013358150E-006
  1.939205555393150E-002  1.510621471287190E-006 -3.479302228544500E-009
 -4.774175328135590E-010  5.133604080295590E-008  3.256544880158630E-007
  5.501606409790900E-008 -2.942391236940630E-005  8.576713384924040E-004
 -1.046393133136510E-007  1.392612762624810E-004 -3.018218203134320E-003
  0.970978748797047       0.969420583269659       0.975922145085566     
  4.928079643936470E-004  3.096861055099170E-003  1.406954761137090E-003
 -1.338694652080910E-004 -1.661805136312880E-004  1.894415401929380E-005
  2.635859102793950E-003  1.011712602651190E-005  1.827396614537190E-007
 -1.505996729062760E-003 -2.154905553458790E-007  4.198968396535600E-010
  3.060633747136780E-011  9.236185474495490E-010  5.227465053098930E-009
 -4.031972534843710E-009 -1.001460917359990E-005  2.636080679324850E-003
  8.593972499137349E-008  3.242653988367430E-005 -1.052963271149470E-004
  1.713378591280610E-003  1.742027735203950E-003  1.354974401815640E-003
 -8.428954711802349E-006 -1.285542522710160E-004 -2.464697864100980E-005
 -4.282998921977220E-005  1.078316325506000E-005 -1.092161249798550E-006
 -6.315107458866290E-005 -6.915111655722260E-007 -1.006443111072620E-008
  4.712507130241380E-005  1.599865769873340E-008 -2.396332829321340E-011
 -8.777880142308360E-013 -1.117569902549650E-010 -3.320562124492660E-010
  1.232572399517940E-010 -5.885926471671920E-007  1.535388162260250E-005
 -3.678697225468410E-009  2.375216231396440E-006 -2.373507429634210E-005
 -3.259494073475190E-005 -3.814173486195180E-005 -2.352911196566040E-005
 -1.059047960958890E-007  6.743931389082950E-006  3.557570821408300E-006
  3.139125628312010E-006 -3.194211007011330E-007  3.379158669810530E-008
  3.569426000271690E-007  2.078822465058360E-008  2.536780719681640E-010
 -7.065433539216030E-007 -4.946002053886960E-010  7.242388809710740E-013
  1.113588745850690E-014  1.248471123685230E-011  4.045016125195510E-011
 -1.622984046807540E-012 -3.105596753900930E-012 -2.762185242806530E-011
  5.610293489557700E-011 -1.339595056577540E-008  3.108185470411470E-007
  6.365947994636630E-007  6.929865631512850E-007  4.998690347200580E-007
  4.055608841565240E-009 -8.020934650408210E-008 -3.808070262426130E-008
 -4.994406606965350E-008  4.222430495366710E-009 -4.659756353482110E-010
  1.017007189902150E-008 -2.775922180453800E-010 -2.740985776319220E-012
  2.460539263828790E-009  6.687865744364250E-012 -1.295504525718160E-014
 -5.059633912450320E-017 -4.012333710737240E-013 -3.799135530821580E-013
  7.553131071426011E-015  5.876907286275430E-012 -1.131633677050290E-009
 -2.831359281570590E-013  1.054946177557690E-010 -2.250282458223960E-009
 -3.975378050671660E-009 -4.377913070291490E-009 -3.139115076079190E-009
 -2.634960127772520E-011  5.239999935438100E-010  2.754982057677850E-010
  3.255700159568650E-010 -2.391565546000530E-011  2.539997302863030E-012
 -9.169070144193830E-011  1.536578782346970E-012  1.939031581281030E-014
  2.564869549401470E-012 -3.658564335733340E-014  6.058910614063150E-017
  1.690968016320690E-005 -0.255030446948573       -157.686180696045     
 -0.898958960146662      -0.926188342448260        38.8435961649942     
  0.100428384147296       0.597509588866325       -3.43419547287524     
  -1.49731133172473      -0.152036376798151       4.787151161272660E-002
   1.71897544503985      -1.933959088961780E-002 -9.626875708478940E-003
  2.837277693996730E-002  3.524351337118910E-003  3.416085446122310E-005
  2.995839777167970E-004 -3.153688079618550E-004  6.471178628287430E-008
  1.862042052393920E-008  1.005303075883140E-005 -8.823012838343630E-012
 -1.436315052389220E-005  0.233333045230968        138.161111148892     
  0.797066830996466       0.797104327467145       -34.0951877699667     
 -8.572014274181480E-002 -0.509893218569055        3.02189383130195     
   1.31104044166041       0.129793354019908      -3.925202764089250E-002
  -1.48147301558479       1.923253921192710E-002  8.829665967677029E-003
 -6.316600793165540E-002 -3.374307389910470E-003 -3.038694422542830E-005
  5.734423283065800E-004  2.983294577023760E-004 -5.634176623599810E-008
  2.833478234302280E-008 -9.487186981734171E-006 -1.367164894058680E-011
  3.690055064715200E-006 -6.808356437298800E-002  -36.1169297376005     
 -0.222511192251529      -0.211369444952690        8.95175294101793     
  2.235939248974420E-002  0.133435780760137      -0.796497057564451     
 -0.363068629035279      -3.487174371953340E-002  7.281468822115470E-003
  0.413146388569972      -6.285646560964180E-003 -2.634021907751790E-003
  1.907238624739600E-002  1.039341105152990E-003  7.978546218506200E-006
 -3.791960772198560E-005 -9.062952521551750E-005  1.913797253624020E-008
  1.061959707518020E-009  2.876801691864970E-006  5.620514587782590E-012
 -4.070178466693780E-007  8.516662262478060E-003   3.68566167728032     
  2.758903614623490E-002  2.512253534785800E-002 -0.921113735976009     
 -2.567077921382550E-003 -1.582819649168770E-002  8.222022085601860E-002
   1.04708540467388        1.00476985541069        1.00035553808111     
 -6.112052274657860E-002  8.529340163872790E-004  3.816518820999460E-004
  5.999591052539290E-003 -1.281706548734270E-004 -7.687079723022560E-007
 -3.150728781407520E-004  1.120119129842570E-005 -4.053178007068250E-009
 -1.050921330794160E-008 -3.572255736343470E-007  1.338931407769470E-012
  1.975141176140030E-008 -5.048311556548270E-004 -0.160532876077968     
 -1.728337476358080E-003 -1.535242975895930E-003  4.081525665305500E-002
  1.313681582973370E-004  9.639633897306930E-004 -3.688571260524080E-003
 -3.303398196175290E-003 -4.438094057100870E-004 -2.054667036126190E-004
  5.312734004151150E-003 -7.501644429818239E-005 -5.369780196589040E-005
 -1.612775179287230E-003  6.467542701411450E-006  2.001296886742960E-008
 -6.273396695137830E-005 -5.836579665027090E-007  4.415702648250490E-010
 -1.779633081012800E-009  1.890828306488610E-008 -2.498092904824040E-013
 -3.802076828385690E-010  3.661274542721530E-006 -6.505001476379390E-003
  1.121392110038240E-004  1.430107665685560E-004  2.487570551305360E-003
 -2.527126167505910E-006 -9.932203093760240E-005 -5.035774392680980E-004
 -7.066167063979661E-005 -6.299498099796330E-005 -1.206036983136820E-005
 -1.189376557603740E-004  6.237001259621250E-006  4.687168588566080E-007
  6.535674153178860E-005 -5.427199150403460E-007 -3.366999350476100E-009
 -2.320246976803140E-006  3.215161346048150E-008  2.389031370031150E-011
 -6.271129159333270E-011 -8.429542833485430E-010 -5.753971686240491E-014
  3.117518088251520E-012 -2.452735001028110E-007 -8.080273351669820E-006
 -1.157057413140290E-006 -9.178389413705640E-007  1.589267584075190E-006
  2.000646255222580E-008  6.630508011534150E-007  1.874545565142540E-007
  3.795740874222150E-007  4.786649853580160E-008  1.063459911356420E-007
  9.826652338380990E-007 -1.588458554847340E-009 -1.516897581208590E-009
 -5.984423698739560E-007  1.111750808365270E-009  2.324870062959930E-011
 -7.524738995905789E-009 -1.246707256764830E-010 -2.319398522125260E-013
 -1.892306617317870E-013  4.446211162455470E-012  5.576239893634410E-016
 -9.394781373106251E-015  1.798986748736270E-009 -9.402143569272370E-008
  3.158086103413460E-009 -4.715030172616420E-010  1.888194395653870E-008
 -5.673795491369120E-011  3.504150391638360E-010  1.295730130720250E-009
 -4.172010739211750E-010  3.996847819407170E-010 -3.408161704145900E-010
 -2.850790241824200E-009 -1.017285768696580E-010  2.738876372874960E-012
  1.850069826813300E-009  5.936389993218250E-012 -7.750896151530040E-014
  7.526558580772189E-012 -4.683018237025190E-014  8.507969812658580E-016
  2.019336990808560E-016 -5.729524729384170E-015 -2.102385313649440E-018
 -2.295223815511560E-008 -6.198262463331200E-005  0.703156359093941     
  2.640252993321310E-006  1.108095842423940E-002  -33.3267675244031     
 -1.413224021926050E-005 -5.473100769511560E-002   9.31907479338586     
 -0.210550389532784      -7.245759129159800E-002  -1.43074374056540     
  3.508907807096580E-002 -0.190587232807583      -1.100842382824830E-002
 -0.236665372578787       2.169924910250490E-002 -4.840847793784030E-005
  0.196971136175994      -1.678669247897410E-003  3.238978178294530E-007
 -7.107673164761420E-002  5.461978767304150E-005 -8.335028348576360E-010
  1.624292474792140E-008 -2.894813282570990E-005 -0.493385522243967     
 -1.708172838447530E-006 -6.449936437590560E-003   29.0309033198539     
 -1.163098564514320E-005  4.010260610101350E-002  -8.12898042131347     
  0.183655700390679       6.969714185926611E-002   1.24792696073282     
 -3.219323783885890E-002  0.163164759847222       9.301133535609700E-003
  0.210239973790447      -1.838684462745970E-002  4.177592077653180E-005
 -0.176325063011594       1.414385981845760E-003 -2.636703188246840E-007
  6.375090456730680E-002 -4.590298412248020E-005  6.477102419482520E-010
 -2.425759087859710E-009 -6.255762312816990E-006 -3.847995302232470E-002
  1.509804394208000E-007  3.075563279367870E-004  -7.77548546561073     
  1.585825567034410E-005 -7.174970405296240E-003   2.18801760555225     
 -4.947261766141670E-002 -2.196415845047680E-002 -0.336082784399899     
  9.601666278973270E-003 -4.234511791211490E-002 -2.297856067819550E-003
 -5.891568270097630E-002  4.676262151284470E-003 -1.103847396662740E-005
  5.033730282137810E-002 -3.552597921838550E-004  6.068636338891009E-008
 -1.833712514354930E-002  1.146228157899600E-005 -1.328108157294190E-010
 -3.821902893707020E-012 -2.477281121566630E-009 -3.757790923134540E-006
  2.819181207267220E-008  8.387466573190140E-005  0.891096698496196     
 -3.787130646130440E-006  5.045092346605520E-004 -0.251950180518307     
   1.00574550586399        1.00287934708563        1.03888233496097     
 -1.272365516902460E-003  4.691441764844260E-003  2.052170198743320E-004
  7.202860998470590E-003 -5.093220180777250E-004  1.147120171326020E-006
 -6.340195288361520E-003  3.798107786040350E-005 -4.189369101100980E-009
  2.347457780817800E-003 -1.212887597915080E-006  5.577314036925680E-012
  1.462480011029570E-011 -9.321832291770240E-008 -8.142968357994780E-004
 -3.822600608389160E-009 -8.378560618009330E-006 -4.827861698516540E-002
  3.023804736102360E-007 -1.588293357800460E-005  1.382626266517900E-002
 -3.200490665937760E-004 -1.840593217276860E-004 -2.159864180354930E-003
  7.608704412806311E-005 -2.240678260455730E-004  1.530864272185200E-005
 -3.853039752837080E-004  2.610425612262350E-005 -5.244322404199670E-008
  3.584624365376580E-004 -1.890680584098000E-006 -3.462955943426140E-011
 -1.374269994286420E-004  5.934615783043520E-008  4.105417790292320E-013
 -7.065118588632500E-013 -2.125535765745120E-008 -2.705181195092130E-003
  1.515817672053450E-010  1.065330846331070E-006  2.019793511325230E-003
 -1.014131142517120E-008 -1.330886168255470E-006 -4.541648996674200E-004
  8.913952619902519E-006  5.868740148512870E-006  6.428009428705690E-005
 -2.208061218046520E-006  7.468923669460150E-006  9.338845786074430E-007
  1.260364541987680E-005 -6.673823696060830E-007  1.912470299511040E-009
 -1.081731598219730E-005  4.638574680076430E-008 -2.251998306366800E-011
  3.940896556655770E-006 -1.421530715406910E-009  8.369399980998670E-015
  1.063501128148570E-014 -4.788650658768440E-010 -3.618954739803020E-005
 -2.146539584444180E-012 -1.697953282399830E-008 -6.612186218608910E-006
  1.344173777650810E-010  2.690520242152050E-008  3.807062817005450E-006
 -1.183541549482430E-007 -8.814055925114871E-008 -7.293452771040920E-007
  2.709670597519180E-008 -9.129614318928370E-008 -1.227921620816400E-008
 -1.555118341590890E-007  8.023457240803660E-009  1.235623782819640E-012
  1.319629163334090E-007 -5.377760454685250E-010  2.049649166938930E-013
 -4.776594866125860E-008  1.605589153796680E-011 -3.214858878280880E-016
 -5.329256624818130E-017 -9.173536459800820E-013  8.083294613895850E-009
  1.044031041921160E-014  1.250376096572220E-010  8.269204433792201E-008
 -6.318671769828720E-013 -1.998182922287020E-010 -2.584326227017310E-008
  6.640857367955670E-010  5.175587112151760E-010  4.365935767077110E-009
 -1.228205097045790E-010  5.265428753402460E-010  8.936147749238860E-011
  7.983592328193570E-010 -4.113032825920840E-011 -2.728855326976430E-013
 -6.225997556796660E-010  2.563416600483520E-012  1.079941393826870E-015
  2.131865342715940E-010 -7.305376774217850E-014 -4.404846430563460E-018
 -5.192733270431950E-008   1.17028582475280        882.878727002799     
  1.040920813800110E-005  -2.89050528512561       -187.515545012821     
 -6.419103513868930E-004   2.68735722520291        13.6222557836447     
  1.356238203906480E-002  -1.22532671690676      -0.418147642713942     
 -0.110554477044383       0.292222285208220       5.182195003569300E-003
  0.320668440350368      -3.640202499094120E-002  2.464067923148410E-005
 -0.384571861760435       2.236033445704270E-003 -7.087120896119570E-007
  0.160963056481640      -5.283805661228150E-005  3.461018889914220E-009
  4.098158420862650E-008  -1.05348318428966       -705.145658577003     
 -8.303903760631880E-006   2.59977358859173        148.779305965012     
  5.178230503434540E-004  -2.41538567332319       -10.6610211811003     
 -1.100777500827230E-002   1.10204224015985       0.316636010883219     
  9.041166228400450E-002 -0.263939956781252      -3.586971953172590E-003
 -0.262814937751927       3.315980347705140E-002 -3.222817247400160E-005
  0.315266355760921      -2.065901121123610E-003  6.757645731972050E-007
 -0.131895315820738       4.986622325140450E-005 -3.143340977060530E-009
 -8.894382197264070E-009  0.293877590375291        150.273878329892     
  1.850524874446090E-006 -0.724277371357870       -31.0432035989209     
 -1.184891537841880E-004  0.672163705438733        2.12453038764914     
  2.554741352027030E-003 -0.306950411000385      -5.576831926835950E-002
 -2.134369316521990E-002  7.398381718340449E-002  3.948127066143800E-004
  6.235243429002990E-002 -9.406781839077869E-003  1.536263052588380E-005
 -7.483515062923950E-002  5.977888720824310E-004 -2.182625384587370E-007
  3.128205655115380E-002 -1.484789168048310E-005  9.260490085781789E-010
  7.557886116889590E-010 -3.430944479448350E-002  -10.2823311050141     
 -1.645851161941470E-007  8.439877092915821E-002   1.97603052874740     
  1.099363909679130E-005 -7.817829882683590E-002 -0.112367303761598     
  0.999758068547075        1.03570098596435        1.00118848758440     
  2.069942745219250E-003 -8.657725056621990E-003  4.990564333087220E-005
 -6.089960424608800E-003  1.110878328101000E-003 -2.965651769844480E-006
  7.304313933661060E-003 -7.180265903247170E-005  3.166132539969930E-008
 -3.049819826095050E-003  1.826358820554980E-006 -1.212834124044810E-010
 -3.050000572979580E-011  1.884550924291050E-003  0.223900160318787     
  6.983630316815690E-009 -4.622121292557700E-003 -3.166723236569480E-002
 -4.858091475292050E-007  4.267262659354860E-003 -9.005880264530981E-005
  1.081349264382710E-005 -1.947275185473240E-003  1.759892030525990E-004
 -9.471204924264760E-005  4.790450356418530E-004 -2.134454445249050E-006
  2.853395667908770E-004 -6.129011139965209E-005  2.130795655243750E-007
 -3.369067271809300E-004  4.017461417887620E-006 -1.986030987823290E-009
  1.396399076447380E-004 -1.041838995192660E-007  7.217750293608700E-012
  6.198038285423940E-013 -5.067923555633860E-005  7.149327688034670E-004
 -1.482916565867590E-010  1.239791364201370E-004 -6.498795067459760E-004
  1.063384407727530E-008 -1.141219569175690E-004  1.222230535663140E-004
 -2.362976196569450E-007  5.185782920180830E-005 -9.221674875592021E-006
  2.111145418442020E-006 -1.247487983000430E-005  4.378439765656600E-007
 -6.074011177963320E-006  1.642429731506270E-006 -6.667358178935320E-009
  7.395562763285730E-006 -1.087073904652460E-007  6.211787663196030E-011
 -3.100387442143400E-006  2.856888526210280E-009 -2.142476764582500E-013
 -6.373126767664640E-015  6.211352513714930E-007 -5.874408728579650E-005
  1.556262014484890E-012 -1.515300112596820E-006  1.873117545619510E-005
 -1.128166946895120E-010  1.390123778347040E-006 -2.303061142034960E-006
  2.555651080647690E-009 -6.301537286643700E-007  1.392482358913060E-007
 -2.248179977751090E-008  1.523619870751510E-007 -4.906549382811380E-009
  6.534516244316220E-008 -2.001773911943340E-008  7.858330586925910E-011
 -7.894105359409170E-008  1.332387817916810E-009 -6.988341123950440E-013
  3.298102386900640E-008 -3.529538587366930E-011  2.359153062887370E-015
  2.596221783487640E-017 -2.764816812504000E-009  4.371100348911950E-007
 -6.333031024797430E-015  6.730423277377270E-009 -1.212757980148850E-007
  4.569644874234920E-013 -6.157347480677200E-009  1.308150885242550E-008
 -8.521422777288340E-012  2.784976338000810E-009 -7.096838907475640E-010
  9.026672058120100E-011 -6.713934732513750E-010  2.425782616674240E-011
 -2.614528654464850E-010  8.850523375881120E-011 -3.666667622318400E-013
  3.166485984394370E-010 -5.912392472074300E-012  3.067188275340080E-015
 -1.323934665164650E-010  1.573800844066050E-013 -9.960351481860521E-018


==> anc/coefs-2-beta-.dat <==
 -3.097555635845080E-008 -1.290846675122250E-005   25166.3076976581     
  6.000765725358050E-006  3.400670943620240E-003  -7225.13529028690     
 -3.311324985301630E-004  8.377649777769371E-003   825.696591270464     
   1.46156964851464        1.36599084586167       -45.7606274623510     
 -3.570404840833310E-002  0.163488095029211        1.17096614651138     
  0.122144271183165      -6.517793825325900E-002 -1.435964137357860E-002
 -9.353679726640220E-002  4.897921882826490E-003  8.030413318502720E-005
  2.706445631099190E-002 -1.305776288266380E-004 -1.726985035840940E-007
  2.713144723345700E-008 -2.345689506650530E-006  -22108.0630675262     
 -5.186445759889360E-006 -1.099525494520550E-003   6336.00375463507     
  2.828567508021370E-004 -1.107400882303510E-002  -722.423617053095     
  -1.27480846411236       -1.18880623477822        39.9234540968276     
  3.079008823247740E-002 -0.143481062698221       -1.01742754494678     
 -0.106545570305449       5.689154157035150E-002  1.242984058053890E-002
  8.194389141227169E-002 -4.266610139447810E-003 -6.915046723231100E-005
 -2.372449439040440E-002  1.136439765646150E-004  1.479118412562310E-007
 -7.332592279840510E-009 -2.666982658553200E-006   6044.59818909627     
  1.367185215494630E-006 -4.888462358996850E-004  -1725.90494969486     
 -7.289152532436621E-005  4.563768511404020E-003   195.824054351439     
  0.343330960218034       0.319105097046452       -10.7557294793512     
 -8.074069242571719E-003  3.897489881698880E-002  0.271593945221489     
  2.858703145364050E-002 -1.532895155957350E-002 -3.291199296371870E-003
 -2.214289319803940E-002  1.144469810072680E-003  1.809715351332940E-005
  6.405615674985490E-003 -3.041600352355570E-005 -3.824134354853060E-008
  8.396332492581170E-010  5.836947999519780E-008  -719.358403268178     
 -1.519092349799110E-007  9.823593352520440E-005   204.118026504280     
  7.870303139319440E-006 -5.866886561919980E-004  -22.9676488969400     
  0.960162387866018       0.962968279569134        2.24808934592060     
  8.863040293343170E-004 -4.496586273409240E-003 -3.094449116279800E-002
 -3.241290972237130E-003  1.774404084280930E-003  3.700023767639910E-004
  2.527289744171170E-003 -1.313689931602390E-004 -1.989712786220440E-006
 -7.244934360943340E-004  3.474125189259870E-006  4.107710989918920E-009
 -4.470596216183160E-011  1.189975276621770E-009   41.4867422140063     
  7.888555233979631E-009  1.521239461642230E-005  -11.6620643436820     
 -3.987851234709200E-007 -3.002401775849320E-005   1.29553327855469     
  2.164506003405810E-003  2.086577273541750E-003 -6.918682722174770E-002
 -4.495520290091220E-005  2.019961113109580E-004  1.619388511391920E-003
  1.617404607531380E-004 -9.783309626814360E-005 -1.936416838950730E-005
 -1.360265997704470E-004  7.134956644509480E-006  9.979666074633410E-008
  3.865875652172480E-005 -1.867667034149620E-007 -1.968338530124470E-010
  1.159698110179680E-012 -1.510572610029300E-011  -1.18821723060551     
 -2.009558275802120E-010  3.140203377182050E-007  0.330008983905500     
  9.982557116197360E-009 -2.145483542341290E-006 -3.604000187091890E-002
 -5.462789565745990E-005 -4.790453136662010E-005  1.885922119576870E-003
  1.108614292104490E-006 -8.825902613138560E-006 -4.490158104308000E-005
 -4.963300610733740E-006  2.675981784191990E-006  4.716851037203010E-007
  3.181214570085320E-006 -1.904541423439090E-007 -2.204559487074310E-009
 -7.966744536017240E-007  4.901896452528840E-009  3.977655344293200E-012
 -1.402767529046520E-014 -2.330101096594870E-013  1.548655763033620E-002
  2.407789147740690E-012  3.674224908112230E-009 -4.242229140112770E-003
 -1.189070791163310E-010  1.106169065151080E-008  4.533539648664980E-004
  9.060271863401300E-007  8.315569925778920E-007 -2.257288588421920E-005
 -1.333710817447070E-008  1.111365061061720E-007  4.815010834670480E-007
  6.181788224976340E-008 -3.554002949941810E-008 -4.457391105846020E-009
 -3.907379786731470E-008  2.434609669093410E-009  1.827904323617030E-011
  9.138447473045201E-009 -6.106847623383030E-011 -2.778472519211850E-014
  6.267937546766610E-017  4.024748773331220E-015 -6.959049918467930E-005
 -1.071878565795880E-014  9.167057781339000E-012  1.877848308871710E-005
  5.300723045506080E-013 -1.896681318254010E-010 -1.953766490655570E-006
 -5.709624964709060E-009 -5.104596491014720E-009  8.983167564384420E-008
  6.090775263275960E-011 -7.475847361255640E-010 -1.701672126261910E-009
 -3.603790508294330E-010  1.844998802678220E-010  1.376002712429800E-011
  1.818526009133640E-010 -1.172861905167230E-011 -4.548100805863620E-014
 -3.370524314100340E-011  2.841791420294120E-013  4.214946940652650E-017
  8.473739897855159E-006 -5.889829297967350E-002   24139.4121663221     
 -0.933261209284828       -1.39206403542909       -5831.63221604005     
  6.310537777397490E-002  0.924734310024734        522.266905594636     
  -1.23668006324729      -0.284991865992434       -22.1522797419050     
   1.47172874227461      -4.686348647475740E-002  0.320291063749370     
 -0.150991697091586      -5.852477477052850E-003  8.885336730942700E-004
  7.393872539907190E-006  5.429214679071180E-004 -4.276090499488740E-005
 -4.694002816536660E-008 -1.340449044634580E-005  1.969115022611510E-007
 -6.954499303410380E-006  6.173198709632180E-002  -20683.9292537474     
  0.826841636499957        1.20522779481910        4994.14785396785     
 -5.221845177365740E-002 -0.798243287421078       -446.751974062901     
   1.06380272300607       0.247275117675554        18.9008195643259     
  -1.17271983964692       4.205926276397820E-002 -0.267972832412207     
  6.594813943171950E-003  4.927128286056500E-003 -9.472124897600510E-004
 -9.697189655176770E-006 -4.604117775888870E-004  3.851272790911570E-005
  4.073086293432680E-008  1.130067414854070E-005 -1.749559192462540E-007
  1.647810275690900E-006 -2.219994202153080E-002   5361.12211552770     
 -0.230440733990765      -0.320837187056830       -1292.75081375942     
  1.267539238444800E-002  0.211576516521235        115.331208375078     
 -0.283522481297974      -6.682352380606869E-002  -4.85075329979313     
  0.272218293509680      -1.180409056920030E-002  6.567886948782120E-002
  5.385522099663060E-002 -1.251769326423360E-003  3.542816286362180E-004
  1.325829076298620E-006  1.186008986933360E-004 -1.107393319665880E-005
 -1.087639126572340E-008 -2.886735782463390E-006  4.896898231104950E-008
 -1.565709870682340E-007  3.693825949064190E-003  -584.254968643673     
  2.848936507979860E-002  3.666958184607260E-002   140.505728672384     
 -1.288608589490880E-003 -2.402973292615290E-002  -12.4682244963899     
   1.03495014636192        1.00804031265016        1.51870161375993     
 -3.279284385572340E-002  1.440099135651070E-003 -6.424900526596230E-003
 -9.208345317893430E-003  1.297903999762110E-004 -6.023588258488370E-005
 -8.280712986502770E-006 -1.263269552992700E-005  1.421418591458670E-006
  1.111168699659630E-009  3.014274921593550E-007 -6.041899237521110E-009
  5.497238122179880E-009 -2.905015517265720E-004   29.6015410612873     
 -1.776434524223490E-003 -2.069602561545480E-003  -7.08193587823273     
  5.395991166382210E-005  1.382225835968140E-003  0.622108392971905     
 -2.401013389489290E-003 -5.732431161968190E-004 -2.542650582910400E-002
  3.170708101959880E-003 -5.708758698439230E-005  2.843986412375710E-004
 -2.998530391348880E-004 -6.494664425249930E-006  4.968522971660230E-006
 -1.412947869320070E-006  6.462417467168580E-007 -9.078460704282550E-008
 -8.683497479084700E-011 -1.496271224955050E-008  3.668715684765980E-010
 -4.492611894504120E-012 -6.091150284409720E-008 -0.721820205595888     
  1.133357208876950E-004  1.507779369186120E-004  0.171984913733894     
 -3.988770192514880E-007 -1.010676652414090E-004 -1.509837873734160E-002
 -9.059895590989580E-005 -6.172525608790980E-005  5.478578015741430E-004
 -5.008310185841750E-005  9.943841141300900E-006 -1.131125906354290E-006
  1.631577504725640E-005 -2.391195338320870E-007 -2.078878224599630E-007
 -6.829409731307670E-008  1.757210841057180E-009  2.994480965516200E-009
  8.261128522380790E-013 -1.313323913578330E-011 -1.146225721158470E-011
 -1.171093928758910E-012 -2.159648824670170E-007  7.364360451530820E-003
 -1.161584784245620E-006 -9.615046910542810E-007 -1.704161979844280E-003
 -4.636049322416200E-009  6.414986659016220E-007  1.399769411868630E-004
  6.106915671460109E-007  5.268877181538540E-008 -4.576106119593650E-006
  1.585852012934410E-007 -4.791792166352900E-008 -5.175501829076480E-008
 -3.007901271736220E-008 -2.054713233652090E-009  4.219090418254270E-009
 -6.973595735025150E-010  2.275842747643320E-010 -5.146689733153210E-011
 -2.660347894155270E-014 -5.089853372429600E-012  1.815439360265020E-013
  8.448995577130600E-015  1.860812664489150E-009 -1.846009306213250E-005
  3.225549463775110E-009 -7.577447489972450E-010  3.747208558879020E-006
  4.680564264989400E-011  1.048551922646540E-009 -2.104197503818040E-007
 -1.307980773260660E-009  7.383668383313780E-011 -3.180748286646050E-009
  7.460643368515070E-010  2.540931345559870E-010  1.212423107049350E-009
 -6.552101999734740E-010  2.577752403518150E-011 -3.504449887388350E-011
 -7.278063833904860E-013 -1.984505126103010E-012  3.370714476114650E-013
  5.006171084801670E-017  4.283460570345100E-014 -1.059537844442740E-015
  4.925128260634180E-009  3.662974518631010E-005   21960.9466306441     
 -9.185989452411680E-007  0.107472055145333       -6212.06375509269     
  4.992909489290530E-005 -0.235939554223236        695.650865276479     
  0.265154908821659       0.371744142671638       -38.4155743042464     
  3.005006828376930E-003  0.135010175869569       0.965870747986921     
  0.117747945948987      -4.551026455361240E-002 -1.177204686933360E-002
 -5.004568308907060E-002  3.162802752925720E-003  6.498394964851430E-005
  1.849776293822810E-005 -7.761890231746590E-005 -1.358456305373240E-007
 -4.366638497799310E-009 -3.526286477422630E-004  -19299.7395069044     
  8.116877295577590E-007 -9.202077403317040E-002   5449.43259500947     
 -4.404610146662150E-005  0.202584970441744       -608.804226606468     
 -0.230957341052787      -0.321227495334659        33.5222275601711     
 -2.786047359608470E-003 -0.118720685838559      -0.839532820419301     
 -0.101887486959267       3.977094815292100E-002  1.018979494057010E-002
  4.250538254817560E-002 -2.760406915718960E-003 -5.594572126196540E-005
  4.872991772675400E-004  6.776988264039849E-005  1.162456171915860E-007
  1.204337540621470E-009 -6.782228075369040E-005   5277.35872958171     
 -2.225784093426690E-007  2.474404475813240E-002  -1484.56993205919     
  1.204408229612510E-005 -5.373124219965960E-002   165.039022270454     
  6.203596851034530E-002  8.535694413807079E-002  -9.03169633584013     
  8.272775247828190E-004  3.233293512012830E-002  0.224222554594236     
  2.699902461182520E-002 -1.072822625164720E-002 -2.696797704610900E-003
 -1.084468294158480E-002  7.421294272507220E-004  1.462612755565110E-005
 -3.948102292228430E-004 -1.821380975090950E-005 -2.997112522127930E-008
 -1.419736993592650E-010  3.211105235066090E-005  -626.555897585481     
  2.605087319787300E-008 -2.881688887097410E-003   175.220476889722     
 -1.403078511756760E-006  6.139769582199950E-003  -19.3244238986516     
  0.992822047025829       0.990241094757116        2.04658506153597     
 -1.051047450042460E-004 -3.775998352921230E-003 -2.554931847789930E-002
 -3.044764549628960E-003  1.244206232312720E-003  3.023474130762840E-004
  1.158679536380780E-003 -8.540676989059790E-005 -1.601252810519630E-006
  8.655430154499831E-005  2.088452965912790E-006  3.191361159934530E-009
  8.420654799295959E-012 -5.302137274822950E-007   35.8513080964930     
 -1.532794781062530E-009  1.506199554255520E-004  -9.94226215836376     
  8.233129820453680E-008 -3.211654125100740E-004   1.08368432978587     
  3.990591416427270E-004  5.337256530606760E-004 -5.773178213415980E-002
  7.434690105449630E-006  1.909351381579820E-004  1.346951076730000E-003
  1.374901854867880E-004 -6.909961916551840E-005 -1.569349275297140E-005
 -4.565683349045940E-005  4.672357722009090E-006  7.926742453951220E-008
 -9.372925636613590E-006 -1.131634148887660E-007 -1.490216121226250E-010
 -1.890234428003160E-013 -2.377777670794340E-008  -1.01100832911023     
  3.391233302410540E-011 -4.417378962559680E-006  0.277404860781558     
 -1.766163230315670E-009  9.375130016082680E-006 -2.976415403942560E-002
 -1.113473624251430E-005 -1.434113293857920E-005  1.546956494053780E-003
 -1.029275158695280E-007 -7.222457682418410E-006 -3.592696060923700E-005
 -5.946771748856800E-006  1.925942877911930E-006  3.735721170818160E-007
  2.255235347033660E-006 -1.273105293780920E-007 -1.671030914893190E-009
  1.037544136421200E-007  3.041543124290960E-009  2.763574726315910E-012
  2.187460745618690E-015  1.197817282843810E-009  1.283810684136230E-002
 -3.890108156360090E-013  5.434614854556130E-008 -3.479027403463650E-003
  1.996424812636560E-011 -1.155973627929900E-007  3.656761785325390E-004
  1.491996878470520E-007  1.831913443879800E-007 -1.823951823022850E-005
  1.010170287680640E-009  9.844442791738600E-008  3.762560641284070E-007
  7.744819489667650E-008 -2.625514073289880E-008 -3.404225680279130E-009
 -2.933473948333730E-008  1.669660299587820E-009  1.293626423771840E-011
 -1.398128137467570E-009 -3.899397626495590E-011 -1.654552143927400E-014
 -7.113741517652980E-018  2.938498016597460E-012 -5.657978186531200E-005
  1.234407137589300E-015 -2.769564049458020E-010  1.511254844696800E-005
 -5.918786535717230E-014  5.256797866450740E-010 -1.546356454587740E-006
 -8.371299327360530E-010 -8.700175054012210E-010  7.219041744739989E-008
  2.228084892194550E-012 -6.583055645719760E-010 -1.295638886276230E-009
 -5.077259007952740E-010  1.389308014289070E-010  1.018946561855620E-011
  1.986356264086130E-010 -8.217351782371230E-012 -2.946123120488320E-014
 -1.633400068393460E-012  1.861294347772530E-013  1.174513914299930E-017
  5.080264987144020E-009 -0.403895355657407        4535.75383514971     
 -9.779185258486800E-007  0.966922175396731       -1168.95621263577     
  5.870636879100210E-005 -0.866693329507095        116.347941486939     
 -9.625546453539540E-004  0.385332931017553       -5.90406416796586     
  1.055963868262700E-002 -9.360175885512299E-002  0.165414254282777     
 -3.506485411147870E-002  1.243955992674920E-002 -2.514796969028100E-003
  4.597872065062790E-002 -8.567651758517590E-004  1.802693560298590E-005
 -2.085465671266370E-002  2.380310958369450E-005 -4.686875605315730E-008
 -4.176048436724650E-009  0.321437662015440       -3956.52331145785     
  8.056948358331710E-007 -0.768035707569717        1019.51978563985     
 -4.860966940549310E-005  0.686477893382831       -101.452006454003     
  7.890101070198460E-004 -0.304118985782362        5.14658913238367     
 -8.833121355606580E-003  7.363842718881709E-002 -0.144070642942998     
  2.947867276988060E-002 -9.727798831353820E-003  2.189227138657780E-003
 -3.863439684731750E-002  6.665349342435030E-004 -1.566908498849180E-005
  1.753090374855110E-002 -1.842844202220570E-005  4.064465564996000E-008
  9.975461942145691E-010 -7.139583770536900E-002   1066.21650731224     
 -1.930783394586410E-007  0.169800500427252       -274.648234781513     
  1.174981121959660E-005 -0.150732390921865        27.3165227423552     
 -1.857991159235650E-004  6.620195403400730E-002  -1.38477819789423     
  2.177922248056350E-003 -1.591758302451260E-002  3.868581970752540E-002
 -7.358590174486850E-003  2.069967493225810E-003 -5.872870699279810E-004
  9.622209859694260E-003 -1.399817498885260E-004  4.189172682555700E-006
 -4.367582696833930E-003  3.822222661401010E-006 -1.081110618329190E-008
 -9.783182467904849E-011  6.326080522460610E-003  -124.154562730057     
  1.891779606141640E-008 -1.493465510991000E-002   31.9598962841992     
 -1.158414038772650E-006  1.311301059047310E-002  -3.17565459461215     
   1.00001730858963       0.994316196648715        1.16076435219558     
 -2.201479942539450E-004  1.360610997062570E-003 -4.469242628930280E-003
  7.660510881554230E-004 -1.712775570451300E-004  6.779190098331731E-005
 -9.898407615787400E-004  1.132363251340280E-005 -4.805325398919739E-007
  4.477805341612550E-004 -3.024431758528230E-007  1.228479366532590E-009
  4.688075469279350E-012 -2.570054939789940E-004   7.00787404100596     
 -8.981503491526190E-010  6.014387046170400E-004  -1.80120648886647     
  5.486756778033350E-008 -5.212159309204650E-004  0.178582671879175     
 -7.548498276404340E-007  2.244939089134850E-004 -9.013139256417269E-003
  1.066315891386370E-005 -5.872852481643970E-005  2.441503806282980E-004
 -4.332069873921330E-005  6.522955836683750E-006 -3.758149941306490E-006
  5.027861083940630E-005 -4.201512155127750E-007  2.633645325115020E-008
 -2.177817475678410E-005  1.093001992491330E-008 -6.620215258284220E-011
 -1.048703753607940E-013  5.062270766379060E-006 -0.199844807983972     
  1.985177241527080E-011 -1.184423537955020E-005  5.123452460942130E-002
 -1.204765776006900E-009  1.025533827876950E-005 -5.060668187457120E-003
  1.378647412757150E-008 -4.308080849128450E-006  2.541051023545650E-004
 -2.323094756254170E-007  8.694002941478530E-007 -7.136728767926620E-006
  6.634029405320260E-007 -1.207902862222820E-007  1.038785661425500E-007
 -9.976479334197860E-007  7.545472920363490E-009 -7.181878683441600E-010
  4.742351425412200E-007 -1.905689684927800E-010  1.745241793270200E-012
  1.217027526967300E-015 -4.692709782404000E-008  2.716504736624030E-003
 -2.266626627297180E-013  1.091961500151610E-007 -6.935703713083590E-004
  1.354502618498690E-011 -9.377823098614220E-008  6.807959417281850E-005
 -2.118729160105950E-010  3.910050955962560E-008 -3.386991514951810E-006
  2.601131257709890E-009 -8.235060195762400E-009  9.289485810584420E-008
 -8.118090901767340E-009  1.058971300425570E-009 -1.334490790081410E-009
  1.133203905562850E-008 -6.426448057514010E-011  8.645203018102969E-012
 -5.254164306652960E-009  1.567150856481370E-012 -1.892270262360600E-014
 -5.350271713024630E-018  1.669518824886590E-010 -1.271868157740740E-005
  9.805412906369440E-016 -3.869170580322720E-010  3.224051806535030E-006
 -5.751374008392140E-014  3.297480715037600E-010 -3.128549981996600E-007
 -8.622434007597140E-013 -1.367350326040880E-010  1.528383629089580E-008
 -1.086208968050180E-011  2.643752193422780E-011 -4.079943988054820E-010
  3.285078469830770E-011 -3.634617721195250E-012  5.442096769238710E-012
 -4.675657284710610E-011  2.100759865921150E-013 -3.091485833025240E-014
  2.170584095616790E-011 -4.943979777394700E-015  5.502104180063640E-017


==> anc/coefs-2.5-beta-.dat <==
  6.347840716110630E-009  4.044331622695320E-006   19884.8303641412     
 -5.401285568985500E-007  2.111927205490150E-003  -6058.97978219390     
 -4.134722885078680E-005  1.295575786073640E-002   743.468557482548     
   1.45642169397326        1.35888255148062       -44.4158105959624     
 -1.461501832786130E-002  0.170229128002890        1.22147776264230     
  8.033920643676930E-002 -7.307401973189140E-002 -1.603187115460400E-002
 -5.855245324051210E-002  5.763587246990060E-003  9.532572232393400E-005
  1.291613816739290E-002 -1.588086744020600E-004 -2.164477801266790E-007
 -4.781998769342930E-009 -3.694206486463910E-005  -17660.9897779326     
  3.804161446619170E-007 -7.088655858160360E-004   5359.48510515917     
  3.624126888475690E-005 -1.371330907799170E-002  -654.637952251490     
  -1.27035979292598       -1.18347555047710        38.9368749946523     
  1.192662659692010E-002 -0.149131892117198       -1.06586615786957     
 -6.829543449869430E-002  6.373877417682050E-002  1.393887804748160E-002
  4.969399307094710E-002 -5.016970523402200E-003 -8.251049659358571E-005
 -1.100040934991800E-002  1.380998381919280E-004  1.865560645841380E-007
  8.659578418789260E-010 -1.296159696284190E-006   4937.03064715701     
 -5.074922277802160E-008 -1.976409992869470E-004  -1485.88609343966     
 -1.002330446765780E-005  4.581295608467390E-003   179.796401231303     
  0.342152513169130       0.318107023140444       -10.5955796409766     
 -2.788196311827200E-003  4.037835685955920E-002  0.287105684172992     
  1.746468193149160E-002 -1.715293738682520E-002 -3.725800096076380E-003
 -1.269015076508680E-002  1.344058740513670E-003  2.183627826721330E-005
  2.840990228399760E-003 -3.691139304777770E-005 -4.890576168228460E-008
 -3.034119277298510E-011  7.841818151811980E-009  -607.919081942271     
 -2.834497795621260E-009  1.254538651090230E-005   180.634604739370     
  1.227521206749760E-006 -4.910878088206550E-004  -21.5327470494064     
  0.960300527536653       0.963021003449275        2.24965441932021     
  2.547393899553950E-004 -4.637718089512620E-003 -3.320716899303950E-002
 -1.861368676565080E-003  1.982899912878820E-003  4.256332343530840E-004
  1.358177090049370E-003 -1.540803764420980E-004 -2.448169904568960E-006
 -3.102349666915510E-004  4.210594619952930E-006  5.385759606409610E-009
 -2.532389927070230E-012 -4.146716207396570E-009   36.7125486999572     
  6.976489943166220E-010  2.372768333741380E-005  -10.7204721164083     
 -7.403704060444950E-008 -4.463677960269420E-005   1.25118963922392     
  2.151718510354190E-003  2.087704166107720E-003 -7.094854889409960E-002
 -9.966994026603009E-006  2.050153194587140E-004  1.779503564863070E-003
  8.231183994921660E-005 -1.092173679102950E-004 -2.285596350897430E-005
 -7.079810260163089E-005  8.362151862057261E-006  1.269191257274770E-007
  1.730292561177300E-005 -2.262477171416280E-007 -2.698523190266270E-010
  1.365433977235820E-013 -9.424770124269361E-010  -1.10858242793824     
 -2.670182836042350E-011  1.147543635924730E-007  0.317315141808118     
  1.928092492429230E-009 -1.888954708727070E-006 -3.609948842447490E-002
 -5.467137045541640E-005 -4.806476917371630E-005  1.993950821813990E-003
  1.320547841785540E-007 -9.125963714450440E-006 -5.083314618096440E-005
 -2.709332211790200E-006  2.984698745764080E-006  5.790327957663930E-007
  1.203889036339150E-006 -2.230788786279370E-007 -2.969965154537940E-009
 -1.506350503064360E-007  5.936172907288030E-009  5.947424119402370E-012
 -2.155816007741780E-015 -2.478738743631710E-011  1.516814437013970E-002
  3.816051483953810E-013  6.674468693490840E-009 -4.257457604683330E-003
 -2.272437650305020E-011  6.184797231839220E-009  4.710224568653110E-004
  9.059546360334440E-007  8.347058307166460E-007 -2.470245790627020E-005
 -5.618599829681830E-010  1.144089284859770E-007  5.690778965610580E-007
  3.090558446173840E-008 -3.966128188820670E-008 -5.843536410324120E-009
 -1.089086615892030E-008  2.853316322555200E-009  2.754185636470700E-011
 -3.669812632238880E-010 -7.399479933953310E-011 -5.078935543681740E-014
  1.109396604668720E-017 -4.809787587531440E-014 -7.072017464504440E-005
 -1.883190528399020E-015 -3.878015888422830E-013  1.949728758517420E-005
  1.005509961952780E-013 -1.787898343731100E-010 -2.094594396149850E-006
 -5.726299824345130E-009 -5.118587052414610E-009  1.019387640530860E-007
  1.146270334752130E-013 -7.790917323870180E-010 -2.123627174754980E-009
 -2.126220371723700E-010  2.065595490903850E-010  1.988636568913570E-011
  3.828312319360730E-011 -1.377733278965090E-011 -8.457645394332650E-014
  1.684439975969650E-011  3.450348170775180E-013  1.366261162919700E-016
  5.828217520978840E-006  7.027347182745181E-002   34122.7620311259     
 -0.914800272477183       -1.63725413800079       -8464.14778789415     
  4.969724750266820E-002   1.11142513646414        790.317577437672     
  -1.15819135390954      -0.367749435733101       -35.8961652139973     
   1.36261459395816      -3.726391273706300E-002  0.687906034964735     
 -0.135282246813273      -7.708296840287500E-003 -3.768934015005300E-003
  1.544054016126680E-005  6.832107459012010E-004 -1.820313390047480E-005
 -7.184521377742631E-008 -1.643931090629360E-005  1.596415875754220E-007
 -4.727068771576470E-006 -6.004909957109350E-002  -29525.8515941647     
  0.810395542048414        1.44174272098216        7320.53260920582     
 -4.100665579252370E-002 -0.983146487271693       -683.024734268858     
   1.00046451124786       0.330315637261638        30.9848572051427     
  -1.09121448364403       3.077882021121920E-002 -0.590498909852435     
  3.089319901520120E-003  6.974012257107470E-003  3.131263276710110E-003
 -1.579763809001200E-005 -6.153266244123920E-004  1.704205304244090E-005
  6.277639940959300E-008  1.493893681466100E-005 -1.424153865735350E-007
  1.092580913287520E-006  1.403171388446200E-002   7820.14967254704     
 -0.225805062206435      -0.393046448532307       -1936.92628971977     
  9.924555433326900E-003  0.269788865933052        180.418224499693     
 -0.269308136102806      -9.339992017582240E-002  -8.16228277584482     
  0.257825351534426      -7.622608873493330E-003  0.153664890374449     
  4.916951673464490E-002 -1.972366686460800E-003 -7.536965966082251E-004
  2.224089821291190E-006  1.732885943575790E-004 -5.262334023026150E-006
 -1.700760431192180E-008 -4.264216540570350E-006  4.019273846272340E-008
 -9.993506694763961E-008 -5.993222690121650E-004  -885.006983377170     
  2.790575960879810E-002  4.527230433362670E-002   218.788669151560     
 -1.015354186686450E-003 -3.108956725799910E-002  -20.3160084570614     
   1.03377643639758        1.01132265711175        1.91466962288005     
 -3.234117843229740E-002  8.897498976768241E-004 -1.686724383422600E-002
 -7.769084404956250E-003  2.236722063913060E-004  7.022719128155370E-005
 -1.105825375196310E-005 -1.982779008325550E-005  7.423610450958190E-007
  1.791631995746050E-009  4.887988526519760E-007 -5.027201480272400E-009
  2.791827253792260E-009 -6.269169490249180E-005   47.3717636551866     
 -1.739111498759500E-003 -2.519780783230210E-003  -11.6729150391708     
  4.107439445173080E-005  1.757253709622050E-003   1.07797977931254     
 -2.353065644910430E-003 -7.508940490150670E-004 -4.818077044979610E-002
  3.178091681594440E-003 -2.478621508460940E-005  8.798102467716050E-004
 -3.968619494313720E-004 -1.175296310728820E-005 -2.334505251267920E-006
 -1.846886015661880E-006  1.055925319235830E-006 -5.357774433343750E-008
 -1.416086516705060E-010 -2.582988909273210E-008  3.138315502541960E-010
  6.063401783380380E-011 -5.543320812724260E-006  -1.23992901102621     
  1.120441409792720E-004  1.609533535425040E-004  0.304802316125652     
 -7.884510123674070E-008 -1.094141325197560E-004 -2.814965919858970E-002
 -8.944919775281510E-005 -5.548506553100520E-005  1.192995161138800E-003
 -4.942902419758470E-005  9.348391466675750E-006 -1.753105215932650E-005
  1.805791351929010E-005 -1.094198917153500E-007 -1.022447728858900E-008
 -9.705561079191860E-008 -8.648882727698350E-009  2.031812646786430E-009
  1.415594611554060E-012  2.648715314620440E-010 -1.028296325732770E-011
 -1.936317387781260E-012 -1.557802567743890E-007  1.435974603659450E-002
 -1.137135284685440E-006 -1.058517213375080E-006 -3.482810880687720E-003
 -8.578591318017500E-009  7.211186013768800E-007  3.127316779376480E-004
  6.157919509389190E-007  5.949046611891620E-009 -1.295776764422890E-005
  1.305469839188850E-007 -4.217621556112620E-008  1.570030648722030E-007
 -3.006083846340570E-008 -3.457354318444120E-009  1.873627590988400E-009
 -1.098973315836780E-009  3.478176527909450E-010 -4.189497294328040E-011
 -5.145869254695570E-014 -8.333509458974239E-012  1.768114456375190E-013
  1.184625991324670E-014  1.603189742498400E-009 -5.069937461730870E-005
  3.121052152501880E-009 -3.533866320931620E-010  1.185316326915670E-005
  6.509723219624870E-011  7.504426264504080E-010 -9.840070416155429E-007
 -1.405084196648130E-009  1.649529454463010E-010  3.322732719265470E-008
  9.622152298338759E-010  2.591591015007560E-010  3.764632387119670E-010
 -7.320804121499880E-010  3.100105232407050E-011 -2.739446417500570E-011
 -1.449239928367380E-012 -2.503122501382120E-012  3.223934186619290E-013
  1.138757371412690E-016  5.685441473873880E-014 -1.127399831966210E-015
  7.065250056826280E-009  2.908483744942400E-003   19002.3743232235     
 -1.386269508078650E-006  0.158066378354179       -5604.25891945204     
  8.304317758629590E-005 -0.359256619439637        661.910833853261     
  0.279715893664481       0.487301524371718       -38.9006749060240     
  8.894969298801901E-003  0.102129365364077        1.04727306127568     
  9.836451845885601E-002 -4.478594025237390E-002 -1.369021518864700E-002
 -2.533356058376350E-002  3.233223305541240E-003  8.102897378270520E-005
 -1.222298786470630E-002 -7.958110553379740E-005 -1.812391785554430E-007
 -4.806572443464610E-009 -2.584214947073200E-003  -16800.7795966824     
  9.620161069845270E-007 -0.136094293465116        4940.71717224821     
 -5.873868283343310E-005  0.309211393471132       -581.519001019295     
 -0.243944940224005      -0.421141402572078        34.0485384716548     
 -5.680870413961120E-003 -9.038097372805939E-002 -0.912887932834057     
 -9.206907001896350E-002  3.918417807743680E-002  1.188649550234860E-002
  3.001012112837150E-002 -2.823492771838120E-003 -7.002180241727580E-005
  7.187469554911900E-003  6.948464920167140E-005  1.558502326338240E-007
  7.229129005287880E-010  5.303439741620800E-004   4653.81296266233     
 -1.544519412022890E-007  3.615389707272080E-002  -1360.48252272543     
  9.985537355392171E-006 -8.144919728548720E-002   158.974593015066     
  6.565685838559450E-002  0.111507593548454       -9.23487987369179     
  6.463142786759630E-004  2.497255857879360E-002  0.245370959358418     
  2.741677554190130E-002 -1.061001970468960E-002 -3.167693416701800E-003
 -1.141377872589950E-002  7.613114129141360E-004  1.846489690380590E-005
 -4.654805912686040E-004 -1.872041855572920E-005 -4.064490794066590E-008
 -4.795252648373120E-011  2.008807500360760E-006  -565.153678646771     
  1.109147381092020E-008 -4.199084728199990E-003   163.652749983584     
 -7.585337079223020E-007  9.220988364775830E-003  -18.8987903322530     
  0.992392577924930       0.987337865080929        2.08332965779245     
 -1.515115848664980E-005 -2.973984204983760E-003 -2.829764881400310E-002
 -3.323214381897010E-003  1.239465290658460E-003  3.599353175165620E-004
  1.530445263360830E-003 -8.822932657245220E-005 -2.056793895304170E-006
 -4.315519058630090E-005  2.163477462626910E-006  4.432134111582730E-009
  4.062923452496660E-012 -6.087453589124330E-007   33.4860769699849     
 -8.367183654062500E-010  2.193395324908760E-004  -9.56760564352427     
  5.188528950803810E-008 -4.770526981720110E-004   1.08607536092743     
  4.230537156679010E-004  6.825608911566510E-004 -6.099143280339380E-002
  2.770174980670830E-006  1.497281954753600E-004  1.524719271396890E-003
  1.511726808727730E-004 -6.974622974276871E-005 -1.914766834304030E-005
 -6.650460793717830E-005  4.894551544555300E-006  1.053254584622560E-007
 -1.542962562411270E-006 -1.192614317110460E-007 -2.176058169707010E-010
 -1.233494816375120E-013 -3.104587966084920E-008 -0.985602440764725     
  2.381977388031320E-011 -6.081265183747030E-006  0.277171733665460     
 -1.358862705372500E-009  1.318763385659340E-005 -3.079472519889270E-002
 -1.180393501648770E-005 -1.801726459921750E-005  1.680562265603980E-003
 -2.555572041423890E-008 -6.392428229331930E-006 -4.183966019755590E-005
 -6.335457463727330E-006  1.975538323440210E-006  4.749175020653750E-007
  2.726999580552580E-006 -1.356060974364760E-007 -2.375642439586510E-009
 -5.109480686589960E-008  3.270669163959540E-009  4.530822675404650E-012
  2.033549152102650E-015  1.202298372521320E-009  1.301915205520750E-002
 -3.768455338679920E-013  7.354053170386370E-008 -3.602849795003890E-003
  2.055508236635220E-011 -1.594526679933970E-007  3.906520592477040E-004
  1.581911837846850E-007  2.266564020391980E-007 -2.044163701706520E-005
  8.262912914523760E-010  8.959426839985601E-008  4.579801378139080E-007
  7.999789319507931E-008 -2.739229019096150E-008 -4.657676760240170E-009
 -3.250682580818900E-008  1.808139705112410E-009  2.115140943483490E-011
 -6.330366275187540E-010 -4.272743205167490E-011 -3.656123127801910E-014
 -8.672228819177791E-018  5.331648180603300E-012 -5.931476358021180E-005
  1.566480533237630E-015 -3.654054394990150E-010  1.615119820647490E-005
 -8.128869315668660E-014  7.181356963984900E-010 -1.703117662358210E-006
 -8.893754559669730E-010 -1.064737119626940E-009  8.381846713780500E-008
  4.418684565847270E-013 -6.356361081367840E-010 -1.676421064442650E-009
 -5.201405789292990E-010  1.475189976637880E-010  1.562771306467430E-011
  2.065688307160760E-010 -9.031034113459280E-012 -6.383104340924710E-014
 -9.113065452441561E-013  2.071723826885160E-013  9.383527382760309E-017
 -1.087890026450050E-008 -0.165105390325633        5193.72735311029     
  1.847035528012470E-006  0.398396398345193       -1358.88755177374     
 -9.132732671547779E-005 -0.360785971567164        138.211623355186     
  1.972762337631140E-003  0.161818963476721       -7.21749786636035     
 -1.004892995324090E-002 -3.936582804767970E-002  0.209833959937071     
  2.623678018142780E-002  5.055537312891600E-003 -3.345201559892190E-003
 -2.988122411093850E-002 -3.296769645255540E-004  2.554875157727650E-005
  1.155831158199140E-002  8.540156639309391E-006 -7.176794098079440E-008
  9.005746451581909E-009  0.132866805350240       -4577.10492567944     
 -1.528136582077900E-006 -0.320581319515314        1196.66183954117     
  7.539880673261460E-005  0.290263992502808       -121.589528285625     
 -1.640450810122120E-003 -0.130175501957604        6.34171740471184     
  8.220688653219390E-003  3.172794647518490E-002 -0.184059559296674     
 -2.133311731418760E-002 -4.056323517058040E-003  2.930635892626290E-003
  2.435221100119310E-002  2.636304086505210E-004 -2.234622017619930E-005
 -9.419496081580670E-003 -6.803887001358710E-006  6.266409205058780E-008
 -2.179839587040940E-009 -3.039890714860440E-002   1258.33043326224     
  3.697329311363560E-007  7.332048900475960E-002  -328.509456670002     
 -1.818470758348080E-005 -6.634264354414859E-002   33.3135266368088     
  4.023187170873420E-004  2.974566078605610E-002  -1.73333036456305     
 -1.948207337232420E-003 -7.294854084442890E-003  5.012747281956040E-002
  4.976960657314080E-003  9.218326125183980E-004 -7.962170273874750E-004
 -5.724709793476670E-003 -5.949576338383480E-005  6.050279307788980E-006
  2.218107196277580E-003  1.524144024299860E-006 -1.690292027995810E-008
  2.172146437772910E-010  2.953464586668240E-003  -150.753049003359     
 -3.691567981942990E-008 -7.121099253089070E-003   39.2743043823082     
  1.814486962579390E-006  6.439444011641810E-003  -3.97123689856268     
  0.999958701675011       0.997107212149098        1.20587526759016     
  1.900522389122950E-004  7.263542981760490E-004 -5.914679206529890E-003
 -4.646247729791340E-004 -8.970229516920879E-005  9.367101786958750E-005
  5.489087245352190E-004  5.777740076266460E-006 -7.075518596879090E-007
 -2.149527066368330E-004 -1.480176482226170E-007  1.963323421800240E-009
 -9.866366879021540E-012 -1.447450849390130E-004   8.77698620042955     
  1.683415951048420E-009  3.477738223428790E-004  -2.28028826952921     
 -8.280848002590070E-008 -3.130418844190260E-004  0.229683398985627     
  1.970960204408540E-006  1.425361008931770E-004 -1.184751229103370E-002
 -8.325109732744200E-006 -4.193483773478850E-005  3.325390340527940E-004
  1.330598441732980E-005  4.473153118796940E-006 -5.314419807218310E-006
 -2.110698227970170E-005 -2.902390304582620E-007  3.974690247658830E-008
  9.086526855659361E-006  7.525151381710790E-009 -1.089784494828050E-010
  2.222467884934100E-013  3.736265423509890E-006 -0.258811484844006     
 -3.823042509167900E-011 -9.061989092816529E-006  6.700100008859390E-002
  1.897797860394780E-009  8.260369637618679E-006 -6.714310901681390E-003
 -4.790801934175150E-008 -3.688873733911750E-006  3.440184254739990E-004
  1.951386310709130E-007  7.779345526886380E-007 -9.905233049854829E-006
 -6.349133870341780E-007 -1.172819967423360E-007  1.511039890393530E-007
  6.204872880230230E-007  7.676297143648930E-009 -1.117669865350920E-009
 -2.224218318482360E-007 -2.021709981276920E-010  2.992220253750410E-012
 -2.251294930838870E-015 -4.536729012271450E-008  3.673132512172580E-003
  3.894214209562860E-013  1.099857745701210E-007 -9.461994521386490E-004
 -1.937789326855790E-011 -1.002405358333500E-007  9.413020463076220E-005
  4.385943906475750E-010  4.509072812590660E-008 -4.773787695479530E-006
 -1.918467996000620E-009 -1.043411256286640E-008  1.344549630933220E-007
  5.562842546727840E-009  1.450711631992360E-009 -2.025084628058740E-009
 -5.768244258978390E-009 -9.616603583973930E-011  1.425410439673760E-011
  2.113735707313430E-009  2.562644905753090E-012 -3.559917912726810E-014
  8.518493521633220E-018  2.044477482595790E-010 -1.814721340710740E-005
 -1.482424986383700E-015 -4.958608523230740E-010  4.641560142626780E-006
  7.403279420280380E-014  4.517777859179190E-010 -4.566776988465070E-007
 -3.595592130852650E-012 -2.043057847622730E-010  2.277514369435100E-008
  7.141179115414590E-012  4.590569673194080E-011 -6.261508785285220E-010
 -2.174569211502800E-011 -6.690602470051460E-012  8.913790937593450E-012
  2.140107209949520E-011  4.424591620802870E-013 -5.752948492921920E-014
 -7.639459424899510E-012 -1.191794363326850E-014  1.297580860238230E-016


==> anc/coefs-3-beta-.dat <==
 -1.051258979505040E-008 -9.949366601688340E-006  -3281.76635264253     
  1.764273368364190E-006  2.897497699024610E-003  -533.892980766701     
 -5.111014544606090E-005 -2.645288295512070E-003   259.327079279079     
   1.45306041507874        1.37898801082067       -24.4943533106940     
 -6.483222099113670E-003  0.162259156168348       0.806830807141339     
  8.167103357161000E-002 -7.722762939273060E-002 -1.141678568244060E-002
 -7.964085501950040E-002  6.294623751405790E-003  6.732306824358061E-005
  2.177370109126860E-002 -1.763273247245980E-004 -1.426108419333660E-007
  6.005856825919500E-009 -8.848274836433970E-007   1863.00208930051     
 -1.018967914437570E-006 -1.538921342481040E-003   707.073237744411     
  2.165568540750830E-005  1.629013329553970E-004  -247.724941238827     
  -1.26714951902875       -1.20118469822793        22.2647157196964     
  3.096475276328590E-003 -0.142136792695522      -0.721439935828580     
 -6.290958508771950E-002  6.734493958520570E-002  1.014056726950360E-002
  5.844671714317520E-002 -5.476599952074270E-003 -5.958977876184490E-005
 -1.414457285119570E-002  1.532163316534200E-004  1.261428831845420E-007
 -3.136068716508140E-011  5.563111773625360E-009   49.1385264210893     
  1.367810217173630E-008  2.856863376450620E-005  -323.420316193795     
  5.656499796731200E-006  7.973811131575870E-004   78.5593894860593     
  0.341140854009132       0.322897401597233       -6.48830703784119     
  4.777997473300060E-004  3.849423230871200E-002  0.203710408461356     
  1.263452386889240E-002 -1.812036624939730E-002 -2.825891578699440E-003
 -1.005356329153680E-002  1.466333479122840E-003  1.647402212317430E-005
  1.310453176416090E-003 -4.090671064796140E-005 -3.477516793534660E-008
 -2.086023216112470E-010  3.089995279804240E-007  -104.319491658351     
  3.342205584786650E-008  1.968792818868130E-006   61.3203808593639     
 -2.200522264748800E-006 -8.972146161688760E-005  -11.2267762727129     
  0.960442906121074       0.962506639703997        1.83928665035848     
 -2.462438173234770E-004 -4.434400754772400E-003 -2.514348913832650E-002
 -8.175795709699310E-004  2.098359674065360E-003  3.422782228674900E-004
  3.279122135587860E-004 -1.683399838740120E-004 -1.962739103904990E-006
  2.148391760772810E-004  4.672158207102000E-006  4.101977298702200E-009
  1.916261622874500E-011 -1.366716010535030E-008   13.1979843713405     
 -3.110884629862580E-009  2.387068115378210E-005  -5.18985601623120     
  1.766654722307990E-007 -6.634302130393959E-005  0.780790730827644     
  2.138354294324890E-003  2.111896270160320E-003 -5.286586455433600E-002
  2.215270118385560E-005  1.926677854106200E-004  1.442899446028570E-003
  3.815607099110480E-006 -1.160650684018810E-004 -1.969049834618460E-005
  1.766217542203280E-005  9.176294761651941E-006  1.091580338296470E-007
 -2.718244099506600E-005 -2.522801227787530E-007 -2.217473040900830E-010
 -6.026533870306890E-013 -1.022534786524880E-009 -0.595129198728225     
  9.889620890838911E-011  1.839870611737410E-007  0.198152677453533     
 -5.451378589149230E-009 -1.585235074153660E-006 -2.624498198826870E-002
 -5.464069249001040E-005 -4.864678509941340E-005  1.639148139823110E-003
 -7.720625559655900E-007 -9.064256474999580E-006 -4.519327407177420E-005
 -3.725488445884160E-007  3.187763650111010E-006  5.332163529885510E-007
 -1.665196511536900E-006 -2.461745479435330E-007 -2.713999639026620E-009
  1.288902805124570E-006  6.662727336898150E-009  5.179228668123400E-012
  7.637580499093100E-015 -7.709527438771020E-012  1.014442839261300E-002
 -1.262886323306620E-012  6.734344491380650E-009 -3.115934368424830E-003
  6.924131362832250E-011  7.025737891881860E-010  3.807844944244980E-004
  9.050421365300669E-007  8.423249635871689E-007 -2.179593550490570E-005
  1.052864078205040E-008  1.136586903932520E-007  5.320273059682901E-007
  7.203479839358460E-010 -4.255748321190330E-008 -5.604442866712410E-009
  2.704108852375810E-008  3.164967932340230E-009  2.607294975874210E-011
 -1.943510798219920E-008 -8.353230360717500E-011 -4.516979844066620E-014
 -3.330317028200350E-017  1.437761678986040E-014 -5.281397743566730E-005
  5.534512828474770E-015 -3.112091249317900E-012  1.553330087078230E-005
 -3.039727439337800E-013 -1.554490149352990E-010 -1.798649450110570E-006
 -5.737054207787970E-009 -5.155472484090220E-009  9.374129703400110E-008
 -4.841101141776510E-011 -7.900848890201340E-010 -2.049929522576700E-009
 -7.982554473731890E-011  2.229391295831920E-010  1.963225964950210E-011
 -1.357962346148880E-010 -1.535745358784180E-011 -8.184349707295150E-014
  1.051226418652830E-010  3.914546270560570E-013  1.198614408133030E-016
  7.830219610213950E-006 -8.620632517691500E-002   60122.9929317246     
 -0.900262169716395       -1.25436514108623       -15012.0956400702     
  5.723887714188910E-002  0.793439365830028        1421.29195136713     
  -1.23640852827284      -0.251273327292964       -66.6085809754238     
   1.43369820401320      -6.836485199632800E-002   1.49797350560212     
 -0.136429244235796      -4.866540183394320E-003 -1.492673122450540E-002
  2.169799293455760E-005  5.588475813925430E-004  5.545410043295650E-005
 -9.694472317334239E-008 -1.390527755293730E-005 -2.312231124504540E-008
 -6.386384630092340E-006  8.090385946076140E-002  -52214.8014649803     
  0.797417842479206        1.09571050929699        13032.3294146679     
 -4.718897795338660E-002 -0.693827019833877       -1233.10726022321     
   1.06510821297532       0.222823172056205        57.7389341406666     
  -1.14620624734658       5.950247896719730E-002  -1.29543719685502     
  6.721809515761370E-004  4.255867048101380E-003  1.282606873556020E-002
 -1.989806919243590E-005 -4.884259902089490E-004 -4.682474824116970E-005
  8.470000938041080E-008  1.216053520745340E-005  1.563105025617480E-008
  1.495035739191530E-006 -2.663871726140800E-002   13927.4791888833     
 -0.222133113531846      -0.292578394745995       -3473.34046753097     
  1.139823982657600E-002  0.184674530912981        328.230784170235     
 -0.285097297216130      -6.089016716087350E-002  -15.3410133036134     
  0.269968815127246      -1.632930687339230E-002  0.342443904080988     
  5.073658915863140E-002 -1.092175264936570E-003 -3.341687365651770E-003
  1.551278492024040E-006  1.274993080830050E-004  1.171221195006780E-005
 -2.295285546745760E-008 -3.150769072718100E-006 -1.573047089777540E-009
 -1.399172127368670E-007  3.756360962894600E-003  -1587.52140516545     
  2.744123355313710E-002  3.441020930743550E-002   395.403370340794     
 -1.161599166116430E-003 -2.190262378412800E-002  -37.2897527630369     
   1.03544037947678        1.00784460340296        2.73772107157411     
 -3.367760907428530E-002  1.832619416759860E-003 -3.845697824393560E-002
 -7.788596353838270E-003  1.289398166680090E-004  3.646633884239530E-004
 -1.387026900206900E-005 -1.491055564148490E-005 -1.174036780595610E-006
  2.407905821195490E-009  3.665246299550700E-007 -3.609835351713050E-010
  4.534075564967340E-009 -2.631157746112360E-004   85.7664915061547     
 -1.709259183615680E-003 -2.011899292273400E-003  -21.3203426366276     
  4.752457990909150E-005  1.335924632068450E-003   2.00427487026106     
 -2.432197779140830E-003 -5.978901522983430E-004 -9.301960515647420E-002
  3.247093081522840E-003 -6.539142049538109E-005  2.053723379487080E-003
 -4.052845302568540E-004 -7.820697156852439E-006 -1.818818138768960E-005
 -2.439177549356920E-006  8.736149873065280E-007  4.827825921803780E-008
 -1.958815515341280E-010 -2.146114425337120E-008  7.024867439370160E-011
  2.779550536787220E-011 -1.004178964869540E-006  -2.27756530073428     
  1.110071371449480E-004  1.489681682296580E-004  0.565355008858214     
 -1.999177757823600E-007 -9.951070495628120E-005 -5.313411812842470E-002
 -8.578113779885690E-005 -5.716410086836560E-005  2.400985784341600E-003
 -5.056535783443100E-005  1.037716897649550E-005 -4.879975974641150E-005
  1.812493155077510E-005 -1.858427977161950E-007  4.082958332488170E-007
 -1.316427194320950E-007 -5.869964225661300E-009 -6.043135743584530E-010
  1.747052746568620E-012  2.053712761927950E-010 -4.184539051229820E-012
 -1.672308757117030E-012 -2.057323332384060E-007  2.758622221538060E-002
 -1.117446273873140E-006 -9.159269156527180E-007 -6.799486011627850E-003
 -7.630239452059880E-009  6.047456078867330E-007  6.299725759172900E-004
  5.890496185235490E-007  4.076482067822480E-008 -2.820582107004450E-005
  1.335338277817400E-007 -5.366480789446060E-008  5.484341622122150E-007
 -2.231391208134630E-008 -2.681963764503200E-009 -3.205349704190550E-009
 -1.608733105479370E-009  3.297407705490200E-010 -1.163273078958850E-011
 -7.900772116588600E-014 -8.068095540539760E-012  1.118424370597630E-013
  1.110494564049350E-014  1.806620177477310E-009 -1.113143354650340E-004
  3.038420847817270E-009 -9.454853501072859E-010  2.699023653603130E-005
  6.255968267244230E-011  1.259936628249280E-009 -2.421581753324560E-006
 -1.346222103426500E-009 -6.117386568817481E-011  1.013935495816350E-007
  9.868757910853411E-010  3.310156590323190E-010 -1.311288280818420E-009
 -7.837132343298440E-010  2.742074543082140E-011 -6.999760110137260E-012
 -2.374993818599640E-012 -2.463728642914940E-012  2.125699434995110E-013
  1.761497329734980E-016  5.682097828519960E-014 -9.237672392552750E-016
 -5.947405206383260E-010  2.946974296210840E-005   14945.7599980557     
 -2.169598711961780E-008  1.050944528025070E-002  -4685.02503033302     
  1.304672190536840E-005 -3.855510057092440E-002   593.063858305265     
  0.293732445806766       0.260218448278141       -37.3689173568189     
  1.085430079434300E-003  0.187838468029206        1.07075355746330     
  0.120034805243929      -6.443650757845430E-002 -1.482542382145970E-002
 -5.412996684968170E-002  5.046754138196480E-003  9.233073886039770E-005
 -1.557978083952990E-004 -1.390001505431780E-004 -2.159191969105860E-007
  4.279041249217220E-010 -2.015222961560260E-005  -13380.8728312568     
  2.866735472564230E-008 -1.306060439881180E-002   4169.52446712719     
 -1.118363436602650E-005  4.149131515584540E-002  -524.496364203346     
 -0.255919433409862      -0.232074976411207        32.8604040929423     
 -7.164892447381260E-004 -0.162042134502674      -0.937025848028277     
 -0.105500222867034       5.577856584236700E-002  1.292110609735320E-002
  4.829895197446910E-002 -4.358072443449790E-003 -8.012285135415280E-005
 -3.731456227587310E-004  1.197586618652310E-004  1.865852863270930E-007
 -4.769285371894550E-011  4.389525978050540E-006   3799.45566815745     
 -1.641728997087260E-008  5.608220200698480E-003  -1170.02443590647     
  3.116019593756210E-006 -1.539998834984570E-002   145.323772823901     
  6.877324593331480E-002  6.526099217827740E-002  -8.99815785622931     
  1.142407861106490E-004  4.264237241245620E-002  0.253917695241523     
  2.865857484453700E-002 -1.478978336079820E-002 -3.470908705762200E-003
 -1.337859464520840E-002  1.149311898686670E-003  2.131649438092400E-005
  2.861590021717600E-004 -3.142322616631880E-005 -4.917359229490610E-008
 -1.377865381697610E-011  2.220016496951760E-006  -478.641955882548     
  4.819155635252320E-009 -1.002711303036170E-003   144.819143296627     
 -4.653486576788040E-007  2.489427496357030E-003  -17.6382819379823     
  0.992039006223776       0.991956213263417        2.07161216725634     
 -1.871950354453680E-005 -4.757650897849730E-003 -2.967015123397440E-002
 -3.275519481544890E-003  1.676772942489230E-003  3.995735325045710E-004
  1.520636813623020E-003 -1.290096458043800E-004 -2.409937014958910E-006
 -2.724522173043440E-005  3.495173804957520E-006  5.459284753005030E-009
  2.864603991458940E-012 -5.638879074604000E-007   29.7205220691271     
 -6.181915068505640E-010  7.476017846985951E-005  -8.79087998204101     
  4.260155333030470E-008 -1.744457522433870E-004   1.04275859611949     
  4.427887399411710E-004  4.809792355545170E-004 -6.163645927114410E-002
  3.846012339018910E-006  2.282751101292500E-004  1.630206299662990E-003
  1.443249556626630E-004 -9.066973562930660E-005 -2.168735835367200E-005
 -6.194433565274451E-005  6.858324944271210E-006  1.263982394118090E-007
 -4.017282399076450E-006 -1.830492030410660E-007 -2.763212568356070E-010
 -7.841207932851630E-014 -1.657028260492280E-009 -0.920327092070510     
  1.598274794625660E-011 -3.118712426902730E-006  0.265682839878707     
 -1.023129588659750E-009  6.952852096898890E-006 -3.057304365429000E-002
 -1.236402591061830E-005 -1.399411964480840E-005  1.744435102281300E-003
 -3.936961812211510E-008 -8.155079245102500E-006 -4.588393628191140E-005
 -6.325858981176110E-006  2.462272886398880E-006  5.540794384082240E-007
  2.706671853634010E-006 -1.815379650588360E-007 -2.967206914610340E-009
 -7.511136335978250E-009  4.749023906957060E-009  6.088048485929050E-012
  1.292931952362230E-015  1.223741288878780E-009  1.267910120544160E-002
 -2.499508867071880E-013  4.424269689435300E-008 -3.582138867181620E-003
  1.500955865810160E-011 -9.936932813937870E-008  3.999283260151680E-004
  1.658581922093760E-007  1.906974942855910E-007 -2.179812723018820E-005
  7.885050750389420E-010  1.070494650936360E-007  5.183653957203180E-007
  8.046717327935240E-008 -3.289536479899130E-008 -5.675584514136120E-009
 -3.305998129277670E-008  2.324442284890880E-009  2.824499908655280E-011
 -8.644560780936630E-010 -5.904412643402490E-011 -5.465331345207350E-014
 -4.531813318293670E-018  2.816097191510170E-012 -5.965658473438050E-005
  8.573544385898000E-016 -2.558750060456500E-010  1.653606612729150E-005
 -4.930311584221960E-014  5.016258234319910E-010 -1.790445778404680E-006
 -9.345855568028800E-010 -9.497806141134371E-010  9.184229693272681E-008
  1.872427032476570E-012 -7.116643465719580E-010 -1.972124777314260E-009
 -5.334871755736440E-010  1.723415224763450E-010  2.019127990245260E-011
  2.166118074100410E-010 -1.126592352368120E-011 -9.438536725918870E-014
 -1.808680313919160E-012  2.757780676697270E-013  1.702978790999970E-016
 -9.575066842235290E-010 -2.790023023584180E-002   5446.76414070060     
  2.420853320569720E-007  6.023683296541220E-002  -1447.22659310011     
 -1.654401251955940E-005 -4.576623551798150E-002   150.429389998171     
  6.830123455105790E-004  1.635061660695810E-002  -8.08030783536758     
 -3.086963366043550E-003 -3.399771111825300E-003  0.243322784881082     
  1.077401020487600E-002  2.508679839418130E-004 -4.047408274332240E-003
 -1.554545929486260E-002 -5.702189217057080E-006  3.253946944177750E-005
  7.013709224330950E-003 -5.462358830914960E-008 -9.685946793386700E-008
  6.840026237167260E-010  1.120393070298310E-002  -4794.54201021938     
 -1.819462773394390E-007 -2.120404667281820E-002   1273.11916659741     
  1.273140573663810E-005  1.188968592264630E-002  -132.216778640322     
 -5.656312933207290E-004 -1.813471973829120E-003   7.09430986636298     
  2.459711962619620E-003 -4.113432206797200E-006 -0.213301891538576     
 -8.672839990761841E-003  1.906940835089020E-004  3.543925206528750E-003
  1.276140982440140E-002 -2.383623484168670E-005 -2.844743825517590E-005
 -5.802296848238380E-003  8.684513814969760E-007  8.453675635963159E-008
 -9.889840701425630E-011  4.002507987499630E-003   1316.15713703362     
  3.271539853887450E-008 -1.109632827078610E-002  -349.045305689288     
 -2.498776845060620E-006  1.188987722135770E-002   36.1860013198682     
  1.360454526735670E-004 -6.234036730492370E-003  -1.93734259112377     
 -5.379442219325500E-004  1.598737775334890E-003  5.805576483190820E-002
  1.940848824971890E-003 -2.733513993086740E-004 -9.623520299601970E-004
 -3.016420293998760E-003  2.204531752123190E-005  7.699276812418560E-006
  1.400393591840820E-003 -6.789474765283659E-007 -2.279682938707910E-008
 -2.458693762038790E-012 -1.628279717822910E-003  -157.922284730917     
 -1.160106108083710E-009  4.089871830760080E-003   41.7950035774282     
  1.419432572203840E-007 -3.913220055915220E-003  -4.32053180175390     
  0.999986802930190        1.00185632109246        1.23046831523676     
  4.199422261286460E-005 -4.487055642497670E-004 -6.861877730851250E-003
 -1.505976937412500E-004  6.941335400487470E-005  1.133862863160840E-004
  2.755512491379970E-004 -5.216643787094590E-006 -9.018518529900470E-007
 -1.347728428717840E-004  1.545417091617200E-007  2.653011871905100E-009
  8.060957453170420E-013  1.528221749676090E-004   9.32047429490413     
 -6.572881876514691E-011 -3.792052757468470E-004  -2.45810033040875     
 -4.320535617936680E-010  3.569661116165790E-004  0.252877048841425     
  6.052575826136870E-007 -1.643548760543330E-004 -1.340610388619480E-002
 -1.163094436875810E-006  3.380942776233700E-005  3.901406306037990E-004
 -1.964171766334770E-006 -5.893303034805210E-006 -6.489160600029360E-006
 -8.457465169806100E-006  4.333713146905820E-007  5.109856772943600E-008
  5.603875185603850E-006 -1.266580990066420E-008 -1.486449885219480E-010
 -2.612794495970860E-014 -4.827302405366440E-006 -0.283476844607806     
  2.667900688391720E-012  1.184735202393980E-005  7.437086240199320E-002
 -3.187846818653790E-011 -1.099666668342440E-005 -7.595146880769640E-003
 -1.663422492497070E-008  5.138433280813560E-006  3.989346675877200E-004
  3.393704326639010E-008 -1.425619082712780E-006 -1.183814267727200E-005
 -3.235809962976870E-007  1.825561787982010E-007  1.882534629954640E-007
  3.710122551308000E-007 -1.337424939697740E-008 -1.465369018655790E-009
 -1.602862555160670E-007  3.894304964116090E-010  4.172127387552150E-012
  4.541763633252940E-016  6.229694961594261E-008  4.224833288870360E-003
 -5.777324953623920E-014 -1.529445763136090E-007 -1.100460079895130E-003
  1.735247661220820E-012  1.419812933609720E-007  1.112407795871190E-004
  9.870345282775150E-011 -6.599716787093621E-008 -5.764046305988150E-006
 -2.128395151182540E-010  1.728276126283560E-008  1.668929615372740E-007
  2.330789673477620E-009 -2.338656258111400E-009 -2.613528711635630E-009
 -3.352790856404570E-009  1.707878747872360E-010  1.943390565475860E-011
  1.595649062903060E-009 -4.972889053037200E-012 -5.215013884033460E-014
 -2.485131835593470E-018 -2.818079044132370E-010 -2.200151674282890E-005
  3.417571329578740E-016  6.918956706066180E-010  5.681958737259860E-006
 -1.208414133936370E-014 -6.428221007432520E-010 -5.670364609388300E-007
 -2.350072070934200E-012  2.979731271433090E-010  2.884237619881460E-008
  3.779130782201400E-013 -7.967562753083180E-011 -8.140319298790180E-010
 -9.334508787201180E-012  1.049259396245860E-011  1.210681270691330E-011
  1.260289377293590E-011 -7.719316993944350E-013 -8.370025393153881E-014
 -6.038665115344180E-012  2.246400517609900E-014  2.082910990508280E-016


==> anc/coefs-3.5-beta-.dat <==
 -2.670887468865620E-008  4.182294199478610E-006   7802.51826695511     
  3.731137882667700E-006  3.218374640063870E-003  -3201.14741354572     
 -1.319261548577330E-004 -1.926023746619900E-002   507.302743109149     
   1.45143632418410        1.40875915849639       -36.8979126786053     
 -6.598084010038580E-003  0.146031962069063        1.16959025102082     
  5.266225531216260E-002 -7.879725754104611E-002 -1.720155332868360E-002
 -3.038565441130870E-002  6.567946079813740E-003  1.118444316263970E-004
 -1.085048002213240E-003 -1.847386152798270E-004 -2.730073205117870E-007
  2.243504984817060E-008 -5.240609401944730E-006  -7334.52097194279     
 -3.133160330056300E-006 -2.612944090322540E-004   2923.07247353003     
  1.113410184126050E-004  1.105267553152580E-002  -454.411015711064     
  -1.26607136790352       -1.22412645374696        32.6718287932501     
  5.642038499743250E-003 -0.129179225202760       -1.02803502758064     
 -4.613358640785830E-002  6.893709026991029E-002  1.505194359385090E-002
  2.709938276686300E-002 -5.733517369316410E-003 -9.743174556807160E-005
  5.690072731187200E-004  1.611553248055200E-004  2.369204040928900E-007
 -5.593098904918980E-009 -2.684950117463470E-006   2278.96295006611     
  7.800863488024570E-007 -1.023965292329470E-003  -862.317090865867     
 -2.794332658595400E-005 -4.721957555018420E-004   129.204794272268     
  0.341012894753215       0.327643275108021       -9.07691848137933     
 -1.439445173281750E-003  3.558042792674100E-002  0.281175196664686     
  1.245729931066030E-002 -1.865857951500240E-002 -4.078481853109880E-003
 -7.543039357945060E-003  1.544556742337890E-003  2.614316910694520E-005
  1.503708774856180E-005 -4.333773116293800E-005 -6.303742181347190E-008
  5.855969197514290E-010  2.484553224075530E-008  -324.353720570870     
 -8.143444807204560E-008  1.747390390363000E-004   114.848240139457     
  2.928508300776710E-006 -7.160302378578650E-005  -16.3316319865985     
  0.960440666417337       0.962087984686532        2.10715281164290     
  1.503926710940270E-004 -4.153301969161940E-003 -3.335662522606430E-002
 -1.426083144464350E-003  2.173041601958190E-003  4.768617737680440E-004
  9.008972615770200E-004 -1.783917290472890E-004 -3.002166581263400E-006
 -2.185238489861240E-005  4.985193127923610E-006  7.126871129184200E-009
 -3.014669178394190E-011 -9.777963517300200E-009   23.1945006611350     
  4.191234778385020E-009  1.570338306851730E-005  -7.65423196737048     
 -1.502540568403490E-007 -6.986968708610370E-005   1.02191318479717     
  2.135017990759300E-003  2.132240352603820E-003 -6.601983288670329E-002
 -7.499080916943590E-006  1.763575975803120E-004  1.855487645559910E-003
  6.621838254754930E-005 -1.207534037045970E-004 -2.657029958470680E-005
 -5.479992800319880E-005  9.774034191223900E-006  1.619369804808940E-007
  3.949115367627730E-006 -2.708312963763640E-007 -3.735772922203970E-010
  7.461769740154720E-013 -3.730144697165300E-010 -0.825811229598241     
 -1.031306294769990E-010  4.023731918336740E-007  0.256263413535704     
  3.612762115427150E-009 -1.600094367271130E-006 -3.213107806593010E-002
 -5.485667940365990E-005 -4.921787543472800E-005  1.973486417313760E-003
  1.376770377253300E-007 -8.847674005037001E-006 -5.606304489886670E-005
 -2.572774874790220E-006  3.329875390952730E-006  7.100376026950720E-007
  9.460195828493450E-007 -2.634152585688740E-007 -4.030629051823510E-009
  1.617555908050140E-007  7.192007949502890E-009  8.884851597131129E-012
 -8.704029570885410E-015 -4.142519100271140E-012  1.283374292408820E-002
  1.203653314513410E-012  5.221229883235050E-009 -3.809214183971970E-003
 -4.190552653573180E-011 -1.634911920050940E-009  4.531282682822950E-004
  9.072052064527980E-007  8.504021034367960E-007 -2.599486911120470E-005
 -1.483059572646620E-009  1.108203954251630E-007  6.658387830434390E-007
  3.137146448004550E-008 -4.466089539158460E-008 -7.687397672852031E-009
 -1.044708969208430E-008  3.403681853539770E-009  4.109531515645350E-011
 -3.245855222622680E-009 -9.067520102885559E-011 -8.659763659044070E-014
  3.824899144321520E-017  2.080115161549550E-014 -6.488207059867970E-005
 -5.332222590909530E-015  1.630061314137990E-012  1.869254463881360E-005
  1.883962014976810E-013 -1.449665304592400E-010 -2.133180051317550E-006
 -5.759525233629820E-009 -5.194874401860630E-009  1.131086209765460E-007
  7.784633258713020E-012 -7.898757526727870E-010 -2.643352174817270E-009
 -2.312034137080330E-010  2.355457916970420E-010  2.850910755733150E-011
  4.832259403338890E-011 -1.661014502370430E-011 -1.442146547896880E-013
  2.610624472705350E-011  4.274168662494000E-013  2.891238208860230E-016
  7.557358874882460E-006 -0.253952750141917        80615.4229276856     
 -0.887820836535832      -0.821455503105907       -20268.4666771222     
  5.425616529244070E-002  0.395346138906817        1941.84365141217     
  -1.20090485500175      -7.815096330090431E-002  -92.8990800708100     
   1.36525234204055      -0.117180461185498        2.22361682162949     
 -0.132639274287006       1.044039393814660E-003 -2.544443127397870E-002
  2.418658456385660E-005  1.808676221577310E-004  1.287217713388620E-004
 -1.104826115041060E-007 -3.205350235390730E-006 -2.152315801271280E-007
 -6.181338025254080E-006  0.222493501031563       -69967.3541784281     
  0.786331875100794       0.729343966742473        17589.0997919664     
 -4.477707542647470E-002 -0.357069879481298       -1684.73884325326     
   1.03620319497721       7.677184603361230E-002   80.5643683185914     
  -1.08933755559421       0.100803222529033       -1.92562519119368     
 -2.148861035374060E-003 -7.174692479403390E-004  2.195597940490030E-002
 -2.168288898854830E-005 -1.722753591177260E-004 -1.103570275459040E-004
  9.693173633258999E-008  3.235193081338110E-006  1.819614791008910E-007
  1.459405857237250E-006 -5.868632259808620E-002   18656.3254591034     
 -0.219007180032393      -0.208542992564579       -4688.57861764836     
  1.086313412471200E-002  0.107497242778040        448.832533749804     
 -0.278600675825937      -2.783941922928750E-002  -21.4423974660676     
  0.256803542871576      -2.585198054821600E-002  0.510933444564573     
  5.071496250877100E-002  2.216669995951070E-005 -5.779488480071430E-003
  1.042574669490220E-006  5.882311466347130E-005  2.863392114721610E-005
 -2.650941099248430E-008 -1.233043135324640E-006 -4.572534610205930E-008
 -1.395858433477860E-007  6.432557064468480E-003  -2131.82605918464     
  2.704759621780000E-002  2.712040005077970E-002   535.412751971054     
 -1.121918860097270E-003 -1.518082132310590E-002  -51.1964841032812     
   1.03495117112661        1.00502866829545        3.44146711479272     
 -3.268828690401650E-002  2.680928332089380E-003 -5.787410112239000E-002
 -7.501253084244780E-003  3.498060782678690E-005  6.446530634717590E-004
 -1.724559473281940E-005 -9.499605558936981E-006 -3.107692238177100E-006
  2.758966891347550E-009  2.187525066080180E-007  4.651656944383140E-009
  4.741113264031730E-009 -3.468388269804160E-004   115.908536836404     
 -1.684087920253720E-003 -1.757363525806070E-003  -29.0745321504969     
  4.652837662172990E-005  1.098664339079300E-003   2.77421357319148     
 -2.417371563323780E-003 -5.020593910181409E-004 -0.131928783583423     
  3.215902100329010E-003 -9.599905833816710E-005  3.125470868697950E-003
 -4.291973236237340E-004 -4.626248087425360E-006 -3.350944804489140E-005
 -3.107401947696210E-006  7.170980416667170E-007  1.529955802036950E-007
 -2.457186367094200E-010 -1.738077897774960E-008 -1.976382524570000E-010
  1.805619418269840E-011 -5.937723951543180E-007  -3.11442738637347     
  1.101364002058770E-004  1.461851800804980E-004  0.780366710870836     
 -1.880997746072840E-007 -9.666410643239109E-005 -7.443403961776980E-002
 -8.434785132914289E-005 -5.666183008037230E-005  3.474524839469180E-003
 -4.964667179335010E-005  1.090969665156340E-005 -7.800802537756150E-005
  1.854935938559770E-005 -2.141904112205200E-007  8.222820597494520E-007
 -1.828991879508330E-007 -5.782472401783380E-009 -3.386613834892130E-009
  1.414604004944180E-012  2.121199476142680E-010  2.748304620267920E-012
 -1.523295016547830E-012 -1.917934714161250E-007  3.874895779275370E-002
 -1.100947347237620E-006 -9.191211735262580E-007 -9.658339149298671E-003
 -7.762563796025630E-009  6.038687045040250E-007  9.117583763940740E-004
  5.831133868140360E-007  3.369503884171430E-008 -4.228326878954440E-005
  1.148647305831980E-007 -5.616510541956580E-008  9.274647660330180E-007
 -1.636244782448570E-008 -2.877085503238970E-009 -8.423205939370329E-009
 -2.431447789012760E-009  3.708582065997760E-010  2.181444602302590E-011
 -1.113861860129490E-013 -9.359290304070610E-012  3.310610734909760E-014
  1.036111318893080E-014  1.672577557814770E-009 -1.652011067010560E-004
  2.970358115056170E-009 -7.612978353895250E-010  4.070887533862760E-005
  6.337581713101290E-011  1.139265018081400E-009 -3.761032662340330E-006
 -1.359628662565160E-009 -3.768999164697230E-011  1.672664115886310E-007
  1.101107612054240E-009  3.483420893310270E-010 -3.024054656141490E-009
 -8.351435132703880E-010  2.977353302869900E-011  1.517374410929040E-011
 -3.879681307773570E-012 -2.796620650151270E-012  8.100104147293680E-014
  2.241525088395130E-016  6.677708894631490E-014 -6.414613548816500E-016
  8.689067298257140E-009  7.621016635075951E-005   2392.93519085184     
 -1.320172378957890E-006  0.226654575466337       -1687.24981437825     
  5.228284035380040E-005 -0.509028383734650        331.368357297468     
  0.304616095396440       0.634135751126615       -26.8435211498157     
  1.052231281343320E-003  6.054133769713330E-002  0.866824324377728     
  0.120361432301490      -4.624989819265710E-002 -1.287157764849020E-002
 -5.648452159914140E-002  3.652485735798990E-003  8.256832045845229E-005
  1.907753637422780E-005 -9.429802956915170E-005 -1.935809576910120E-007
 -7.016954629997630E-009 -7.451121432506810E-004  -2796.50199745684     
  1.064969461486350E-006 -0.194510176319642        1644.50800694990     
 -4.205301632382750E-005  0.438797957892283       -304.601472597398     
 -0.265445959426530      -0.548884444238619        24.0679563698739     
 -6.515233516784440E-004 -5.419148931495620E-002 -0.768754903666155     
 -0.105649766707482       4.045161126616940E-002  1.134286825617600E-002
  5.002630194641340E-002 -3.185028502219690E-003 -7.242491831978200E-005
 -3.611603146910140E-004  8.211592977876660E-005  1.691918297391860E-007
  1.626662582843530E-009  3.546427095278570E-004   1147.80629294649     
 -2.467384322160170E-007  5.113878995992330E-002  -539.021091019527     
  9.727213370082929E-006 -0.115736325642665        90.6808692044595     
  7.135726193543220E-002  0.145674453458346       -6.84306461681532     
  7.310587385857889E-005  1.529734935822790E-002  0.213864323101003     
  2.864963315828200E-002 -1.095191033403190E-002 -3.114748013987650E-003
 -1.370274188449310E-002  8.568378838363010E-004  1.968741951911780E-005
  2.092878325599550E-004 -2.202241890683560E-005 -4.561711652365860E-008
 -1.628768595230360E-010  7.066945612554430E-005  -205.257317027139     
  2.490841952292300E-008 -6.035258695170800E-003   80.0902857672885     
 -1.002831113542330E-006  1.326725991730810E-002  -12.0950358343322     
  0.991735931190852       0.983353208628755        1.85881038168752     
 -9.651124834554309E-006 -1.852402223505250E-003 -2.594294912131410E-002
 -3.272633460549450E-003  1.279058159502760E-003  3.702035132402220E-004
  1.547342159217470E-003 -9.899432967786410E-005 -2.296565498228590E-006
 -1.215602761176400E-005  2.529276408431990E-006  5.234372525055580E-009
  9.244401653350320E-012 -8.869439179044140E-007   17.0010206195248     
 -1.460827216400050E-009  3.095239942734480E-004  -5.80957613191219     
  6.355871595963221E-008 -6.871037744446360E-004  0.792987089634580     
  4.599027830624860E-004  8.963313963031020E-004 -5.255246072112930E-002
  3.169888215101570E-006  8.754595531559360E-005  1.489229669622730E-003
  1.429970963624280E-004 -7.241832504637600E-005 -2.091122864692020E-005
 -6.306298228482530E-005  5.503466389948330E-006  1.252739454851260E-007
 -4.813817229343320E-006 -1.392657434501780E-007 -2.759578608974570E-010
 -2.193585563335760E-013 -1.477627489923490E-007 -0.647305258751731     
  3.429123461120650E-011 -8.208400691667300E-006  0.202913407119687     
 -1.445645858653260E-009  1.856569540704290E-005 -2.553293273936440E-002
 -1.285035792634850E-005 -2.358566459403840E-005  1.580678713233180E-003
 -1.255968850696710E-008 -5.036763968640260E-006 -4.417660048375400E-005
 -6.433976419666120E-006  2.075131788373810E-006  5.570058830390080E-007
  2.820267667902250E-006 -1.535171769233820E-007 -3.056042669408760E-009
 -6.386131909521230E-009  3.834005563948750E-009  6.319451252212280E-012
  2.817891148667950E-015  2.349084009567090E-009  1.007819078093600E-002
 -4.467047223960270E-013  1.005327553517240E-007 -3.002337057715910E-003
  1.938644232105320E-011 -2.266080271042210E-007  3.565740399151320E-004
  1.725109553369800E-007  2.968934828923440E-007 -2.067021201422490E-005
  4.246430062073710E-010  7.343126915367770E-008  5.167277361920910E-007
  8.189871701621990E-008 -2.923037627479560E-008 -5.886292779198680E-009
 -3.475860682162670E-008  2.067961032912000E-009  3.008322361256670E-011
 -7.484987172780349E-010 -5.043361093631860E-011 -5.898881320458109E-014
 -1.060793877179420E-017  8.539718442938900E-012 -5.083409299662390E-005
  1.629499685264590E-015 -5.092110855672920E-010  1.465353358788620E-005
 -6.498138350324360E-014  1.040410402202980E-009 -1.664436488419300E-006
 -9.739694404496160E-010 -1.398416339591230E-009  8.984721988311590E-008
  3.998811930405270E-012 -5.844793942205110E-010 -2.021802346502220E-009
 -5.480808522036350E-010  1.608155171511790E-010  2.160519763311360E-011
  2.291550943470540E-010 -1.046055473107890E-011 -1.046670464080060E-013
 -3.399873461003130E-012  2.467899908569120E-013  1.941120263112080E-016
 -3.014608496134200E-009 -0.404968255368496        4057.71410027426     
  4.838924644716889E-007  0.947854630910241       -1130.40029084955     
 -2.156622871601180E-005 -0.821965218459269        124.743934140678     
  7.380973685754550E-004  0.350456942041198       -7.16784644054642     
 -1.557336692552620E-003 -8.066149457421010E-002  0.231462846030632     
  2.718287274319730E-003  9.930829043612130E-003 -4.119352816217080E-003
 -3.207017720843510E-003 -6.193679050239780E-004  3.516807909484050E-005
  1.333864336834320E-003  1.525840223676930E-005 -1.103971040899000E-007
  2.690018825126140E-009  0.341704188381473       -3629.80464947171     
 -4.360548408273110E-007 -0.799641891085203        1008.30639152308     
  1.977456352263920E-005  0.693284940926329       -110.890461337106     
 -6.662440704646490E-004 -0.295571657904152        6.34896549857174     
  1.543861814470680E-003  6.810906272369149E-002 -0.204256344310481     
 -2.829450274934660E-003 -8.377913112593000E-003  3.625156313544520E-003
  3.379998130538170E-003  5.226770920239630E-004 -3.087231333233950E-005
 -1.399360975250440E-003 -1.288550284629860E-005  9.670734186771031E-008
 -7.304193841628380E-010 -8.613127332905419E-002   1029.44870303185     
  1.204421396415950E-007  0.201551686520575       -284.381596809695     
 -5.626730212768830E-006 -0.174743936323454        31.0657553616274     
  1.879885731723900E-004  7.453760127581981E-002  -1.76594102062291     
 -4.933492647559620E-004 -1.724336662906300E-002  5.637611365686300E-002
  9.443699375486720E-004  2.117637338777310E-003 -9.950353822437081E-004
 -1.168121895268240E-003 -1.323603022542780E-004  8.429854169617910E-006
  4.863625057655530E-004  3.272993873068140E-006 -2.628791760436700E-008
  7.935970976970700E-011  8.939425099969551E-003  -129.749267729239     
 -1.340199214137290E-008 -2.091632818743120E-002   35.5569577039806     
  6.525045379485330E-007  1.813138172597670E-002  -3.84598719599528     
  0.999977547729613       0.992258845946755        1.21627104082947     
  6.534941367833609E-005  1.809815657292430E-003 -6.815284356683670E-003
 -1.211365331421480E-004 -2.204861499421470E-004  1.193282342244840E-004
  1.665526879122800E-004  1.380541063277330E-005 -1.002200530130420E-006
 -7.210822457422870E-005 -3.425337967013550E-007  3.101263993720510E-009
 -3.880336536111160E-012 -4.184417693900480E-004   8.15508954339049     
  6.729537296966580E-010  9.765683677816100E-004  -2.21188290980543     
 -3.413540817519200E-008 -8.433851174305350E-004  0.236139959521449     
  1.242486372010250E-006  3.612863402377110E-004 -1.308404130997470E-002
 -3.742819840767410E-006 -9.116486090033100E-005  3.997068816454330E-004
  4.073367656694940E-007  1.027212738609030E-005 -7.002845800172150E-006
 -7.887735372605490E-006 -6.415606961794740E-007  5.802406375136870E-008
  4.493095253376220E-006  1.589535244329930E-008 -1.773193849145900E-010
  1.000420049915390E-013  9.546140196299770E-006 -0.267458822490681     
 -1.790321580132050E-011 -2.235049249582470E-005  7.165161446662380E-002
  9.557099770864200E-010  1.938853843567720E-005 -7.527425800200400E-003
 -3.566943318483690E-008 -8.219133246295210E-006  4.093473955276190E-004
  1.263874855281460E-007  1.749934334941920E-006 -1.264202930916280E-005
 -4.920891293210120E-007 -2.332748645557110E-007  2.101737498477000E-007
  4.770955157393030E-007  1.450817661895150E-008 -1.714819020787630E-009
 -1.801606864248590E-007 -3.590176008496340E-010  5.124166730759700E-012
 -1.101310032932160E-015 -1.014558114029980E-007  4.330959394323450E-003
  2.013770264217000E-013  2.373734913123950E-007 -1.144673550427470E-003
 -1.107912220781760E-011 -2.057121929508910E-007  1.180785757196570E-004
  3.431794359597050E-010  8.734643666973030E-008 -6.278246224093610E-006
 -1.538930383593900E-009 -1.935816900893130E-008  1.875218919268880E-007
  5.077933064543100E-009  2.476209860973180E-009 -3.049207103993690E-009
 -5.637172418371150E-009 -1.539280219953210E-010  2.370783326117570E-011
  2.279668859800860E-009  3.801345321009440E-012 -6.690415689396370E-014
  4.571429771763740E-018  4.024904148381440E-010 -2.415512590556730E-005
 -8.513070910669640E-016 -9.416072764746990E-010  6.306043335120890E-006
  4.804283002438280E-014  8.152914096492850E-010 -6.391110903125720E-007
 -3.608387996773020E-012 -3.467643868665210E-010  3.317934721185820E-008
  6.999421879092290E-012  7.475278574826370E-011 -9.608246578284059E-010
 -2.424971539170300E-011 -9.893258480680660E-012  1.481235364722790E-011
  2.635327859257880E-011  6.080406737308200E-013 -1.074614845160230E-013
 -1.065762130604930E-011 -1.500809666803860E-014  2.838729957776930E-016


==> anc/coefs-4-beta-.dat <==
 -3.989334035282990E-008 -1.291357112950490E-005   2593.96661912671     
  5.933424045784810E-006 -2.627974604996910E-002  -1914.46431982328     
 -2.011964219797220E-004  3.492688367241270E-002   392.979439325180     
   1.44914842120229        1.37088082601346       -32.6700635660413     
 -7.620918973691060E-003  0.158176588014846        1.11585315122913     
  5.076059043845330E-002 -8.576253762402340E-002 -1.729320376859090E-002
 -3.010722834072100E-002  7.365850953798520E-003  1.167225027995680E-004
 -2.769550650042990E-003 -2.125567445818130E-004 -2.931909946378320E-007
  3.402825116012210E-008 -1.393244128432760E-005  -2879.51298007211     
 -5.050418981706500E-006  2.228148615486800E-002   1824.69613525064     
  1.704293008507390E-004 -2.954908854895200E-002  -357.225496919365     
  -1.26404339018483       -1.19600210514382        29.1183744251988     
  6.289688542755190E-003 -0.138103547140320      -0.984791993359280     
 -4.347820278680830E-002  7.471925509383009E-002  1.518092522135180E-002
  2.531094502953020E-002 -6.403002896749720E-003 -1.019861089402160E-004
  2.748817837375470E-003  1.845118024861580E-004  2.552055113671130E-007
 -8.681670581935800E-009 -1.008848354876660E-005   1128.84657220001     
  1.281684661409960E-006 -5.341270677921190E-003  -580.037713682975     
 -4.266949434472240E-005  6.863530780150880E-003   104.467781404148     
  0.340437987149951       0.322705290650611       -8.19625133032301     
 -1.447005668876140E-003  3.708860349262290E-002  0.271586660525355     
  1.112129418233430E-002 -2.005949640878690E-002 -4.140916584451970E-003
 -6.144090627577760E-003  1.710695649704770E-003  2.753682652353210E-005
 -9.843750647630940E-004 -4.914142562075240E-005 -6.833482107619709E-008
  9.013338376839180E-010 -2.420993318574200E-006  -200.332744744454     
 -1.314945381210870E-007  4.083857781225860E-004   84.6783130468883     
  4.228910833589170E-006 -3.627993488837800E-004  -13.7374116061382     
  0.960519206518408       0.962251321497082        2.01970351590596     
  1.074341790234270E-004 -4.186670344344630E-003 -3.263725265548080E-002
 -1.129205074502410E-003  2.311476822797290E-003  4.893592200637780E-004
  5.486232129285580E-004 -1.954468477596700E-004 -3.194532375774860E-006
  1.750401326448480E-004  5.581406618141590E-006  7.806734110393400E-009
 -4.111519355465150E-011 -3.170827573254380E-007   17.1290751194466     
  5.862932198674120E-009  2.099041216362370E-005  -6.20406275115048     
 -1.748105138052780E-007 -9.089146667754030E-005  0.901916386262270     
  2.126002729293780E-003  2.147937459430910E-003 -6.244649554454940E-002
 -7.218648917773120E-007  1.674063472402740E-004  1.847055614274520E-003
  3.673218267723490E-005 -1.270562698798720E-004 -2.770265547259870E-005
 -2.051991194598160E-005  1.058933257191570E-005  1.750123883979200E-007
 -1.272157143536190E-005 -2.992486152906030E-007 -4.159346969297500E-010
  8.766253737735900E-013 -1.267720648678850E-008 -0.692980398069363     
 -1.212433085513080E-010  1.235745099903940E-008  0.225588180376344     
  3.208335824030960E-009 -5.453370563773350E-007 -2.980013460655170E-002
 -5.486722044560660E-005 -5.015401617534570E-005  1.925813861284640E-003
 -1.260010319085540E-007 -8.617649672992350E-006 -5.730117061500630E-005
 -1.612150887712320E-006  3.478021319499680E-006  7.562875377518600E-007
 -2.099494762504120E-007 -2.831408279802230E-007 -4.451965845888570E-009
  6.912544430479440E-007  7.870155572876080E-009  1.013455320601420E-011
 -8.980471375444010E-015 -1.124506313994270E-010  1.165249899794250E-002
  1.216952239701910E-012  1.422548253965290E-008 -3.555267612030790E-003
 -2.954523418502510E-011 -2.275047103009420E-008  4.375751937341940E-004
  9.067194137436680E-007  8.673783483431940E-007 -2.609934530797350E-005
  2.105436578573120E-009  1.061166619308610E-007  6.969070943729100E-007
  1.879297876371500E-008 -4.649595506427920E-008 -8.390828667698320E-009
  4.078714849003830E-009  3.643075827294250E-009  4.672761173782030E-011
 -9.687330229367180E-009 -9.863144211982420E-011 -1.023786541122300E-013
  3.595797674507180E-017  1.660241291646030E-013 -6.149834279496339E-005
 -4.856631389482820E-015 -4.752029683351670E-011  1.806557565556230E-005
  1.173176874727800E-013 -3.472762618519710E-011 -2.115934039806290E-006
 -5.768437318902530E-009 -5.286520064062530E-009  1.161030941318730E-007
 -8.157070209043040E-012 -7.750703562042430E-010 -2.829192628946490E-009
 -1.792260283393140E-010  2.458085758814600E-010  3.196260910199370E-011
 -1.272872151610460E-011 -1.777338416433690E-011 -1.698856174743950E-013
  5.295290503662190E-011  4.639305895541550E-013  3.584517094538780E-016
  1.046648154793790E-004  4.356975684807280E-002   93733.1705544128     
 -0.890988342304003       -1.47823980413717       -23788.8473599174     
  0.503637162600855       0.940989253241436        2310.36459784110     
  -3.61833172756487      -0.305034636566726       -112.639456586932     
   2.11290508889036      -7.442568980242170E-002   2.79990354372942     
  6.849911391163540E-003 -4.251243048500340E-003 -3.419962403199850E-002
  3.840841711290670E-005  4.992335622473510E-004  1.919587583013970E-004
 -1.215844086967060E-007 -9.531973883960930E-006 -3.851959938606730E-007
 -8.888600881721490E-005 -5.820965745233550E-002  -81511.0719223557     
  0.788617111779628        1.35750513287936        20683.6050165727     
 -0.429097580541979      -0.888890962194763       -2008.24811189971     
   3.14069517207111       0.303189917782868        97.8696099361707     
  -1.91326732395890       5.554295252416580E-002  -2.43013444130706     
  1.649372335963610E-002  5.125460177772690E-003  2.960983915308420E-002
 -3.033265706779850E-005 -5.465227593689250E-004 -1.655622121733140E-004
  1.067453247533800E-007  1.179029408609780E-005  3.301336692273100E-007
  2.254949323088440E-005  2.145142046873500E-002   21823.7016651960     
 -0.219335656386995      -0.390574137373279       -5535.61838077165     
  0.109499394863448       0.265081511543488        537.131475134219     
 -0.833782882638759      -9.685136808431020E-002  -26.1515559765588     
  0.540803014938232      -1.123455989552960E-002  0.647816906359453     
 -6.349835877443120E-003 -1.948538423188210E-003 -7.849573170191320E-003
  7.895435774280250E-006  1.925924560080430E-004  4.351735291584400E-005
 -2.914231229321530E-008 -4.618660813390460E-006 -8.554292847716790E-008
 -2.342734962723480E-006 -1.907963274330320E-003  -2513.15417496321     
  2.702390396868070E-002  4.613566377760640E-002   636.935431017852     
 -1.143639397408770E-002 -3.187248290251370E-002  -61.7225157824466     
   1.09347685978054        1.01250002570259        3.99961336013897     
 -6.322868745958860E-002  1.062519574399550E-003 -7.400686202008920E-002
 -2.102548653025980E-003  2.607114955520470E-004  8.871260339415670E-004
 -1.596951369189930E-006 -2.541239275755140E-005 -4.840332888868630E-006
  3.454691717575940E-009  6.402379096804859E-007  9.257664764931469E-009
  1.077495396161610E-007 -1.700142662260460E-005   138.625450799464     
 -1.677099884737220E-003 -2.497921913496610E-003  -35.0803652426550     
  5.232437341557040E-004  1.753631350106330E-003   3.39148888176272     
 -5.019464121983220E-003 -8.010050796494051E-004 -0.164344234711063     
  3.957643497926380E-003 -3.110508696399820E-005  4.054676262266560E-003
 -5.021428557628510E-005 -1.387081172327880E-005 -4.730722787829900E-005
  8.300121808588749E-009  1.393134311016060E-006  2.505552053599270E-007
 -2.022434048277530E-010 -3.558791169291070E-008 -4.542239119367090E-010
 -2.323979946848090E-009 -5.839224631582570E-006  -3.80266266886300     
  1.097206487219290E-004  1.572341868573720E-004  0.960827096004288     
 -1.098144878081540E-005 -1.063521134172250E-004 -9.278458503577430E-002
 -2.448111670251320E-005 -5.078127931603130E-005  4.427454837484080E-003
 -6.192380015220420E-005  1.006954825980390E-005 -1.048058623769270E-004
  4.982715136983720E-006 -6.684762324703599E-008  1.215791468936150E-006
 -4.256238383505470E-009 -1.730762554718260E-008 -6.127583700742340E-009
  5.889304744966200E-012  5.243029225053610E-010  9.811778948057029E-012
  2.379441664361850E-011 -1.622252855419220E-007  4.871821068982230E-002
 -1.090372244184250E-006 -9.651840305595521E-007 -1.225006644424650E-002
  1.097829663183250E-007  6.437194507568840E-007  1.172280021921200E-003
 -8.523604738924781E-008  8.768967582018339E-009 -5.560460246488310E-005
  3.798261148217540E-007 -5.390090374956860E-008  1.296366439610140E-006
  2.019057654383280E-008 -3.626299533278390E-009 -1.368391654551280E-008
 -1.329599333186680E-011  4.447389118118000E-010  5.695794999932460E-011
 -8.127675691068910E-014 -1.137900785861880E-011 -5.344649862663220E-014
 -9.316092656931300E-014  1.651029801174920E-009 -2.167248928965780E-004
  2.927531738565280E-009 -8.189944748229120E-010  5.398142679616310E-005
 -4.241525479214690E-010  1.220517473557380E-009 -5.077614407141110E-006
  1.553010967020590E-009 -9.535666269555939E-011  2.333054924122530E-007
 -9.440160524501129E-010  3.834490588443030E-010 -4.789439640234720E-009
 -1.897614020947520E-010  2.917622432954380E-011  3.899659956953570E-011
 -2.213957850431920E-013 -2.901226989097490E-012 -6.845200403870200E-014
  3.554792389749750E-016  6.962501076675470E-014 -2.970889586802800E-016
 -8.830068507796770E-010  5.471453634976450E-005  -2711.18419543728     
  7.437120858957230E-008 -2.236602586289900E-002  -453.332251956665     
  2.888138827761680E-006  1.763075676161870E-002   224.461804602550     
  0.314984932746606       0.254162376912626       -22.9480420264527     
 -1.211037675525310E-003  0.195297546052929       0.816735876264351     
  0.123407146716939      -7.348208176571720E-002 -1.293112308822780E-002
 -6.029315492121360E-002  6.097592670082710E-003  8.685820573193010E-005
  3.252753423265840E-004 -1.745628495818630E-004 -2.113460075705260E-007
  6.323936725797811E-010  1.118664777175250E-004   1594.27510123341     
 -5.119004719941340E-008  1.247497070384770E-002   585.202592674752     
 -2.342624042816950E-006 -1.258290471345170E-003  -213.187473639772     
 -0.274459985645477      -0.231373675975107        20.7689438938919     
  1.157476660966120E-003 -0.167023974462960      -0.727754225740959     
 -0.107899544938219       6.339127134666719E-002  1.143037916964660E-002
  5.287730664453820E-002 -5.248499356278570E-003 -7.637381798883730E-005
 -4.439886976641720E-004  1.498617608220780E-004  1.851099771059340E-007
 -6.974377508505340E-011  1.814709018128960E-007   2.59706264461954     
  1.230690932824140E-009  1.821651241907730E-004  -263.992111756302     
  8.530844674801170E-007 -7.069022318118180E-003   67.1614182691430     
  7.376875981314850E-002  6.745882187961690E-002  -6.01334129544463     
 -3.199817116075920E-004  4.318607537363440E-002  0.204407858454674     
  2.903078009457520E-002 -1.669559491506750E-002 -3.159153838886650E-003
 -1.422297316538600E-002  1.375404536216820E-003  2.087099144056960E-005
  1.390935877033880E-004 -3.904909092852420E-005 -5.014575720285490E-008
 -2.004167554409660E-011  1.896396572730610E-006  -81.0229650016849     
  4.152997739443440E-009 -6.287089739818470E-004   50.5120690248960     
 -2.677990825617770E-007  2.063112819217070E-003  -9.61084688601249     
  0.991458368565198       0.991303970790148        1.77534742855461     
  1.926139496844430E-005 -4.689956720924420E-003 -2.518417659583700E-002
 -3.278866181350950E-003  1.875402801498340E-003  3.797458023657170E-004
  1.570956291497170E-003 -1.530900933157980E-004 -2.458688248825670E-006
  7.977526116816379E-006  4.304232567313160E-006  5.808452831309440E-009
  3.837400095422180E-012 -1.240459350300620E-006   10.9968471040005     
 -6.847541473767620E-010  6.911155749500850E-005  -4.40418112016443     
  3.662237508014880E-008 -1.801517176929540E-004  0.679370702722900     
  4.753588801356860E-004  5.390098918002570E-004 -4.916343381216880E-002
  2.217414787565760E-006  2.154481703251720E-004  1.478138951666730E-003
  1.410094275434030E-004 -1.006522994089760E-004 -2.184576464805150E-005
 -6.338500298568461E-005  8.087862681335021E-006  1.364517558206780E-007
 -5.892484967387400E-006 -2.240186660481830E-007 -3.117717082939300E-010
 -1.098399915063220E-013 -4.094537034539040E-008 -0.519158722951667     
  1.855947980270820E-011 -3.173908424266140E-006  0.173952301696213     
 -8.886348235774790E-010  7.698191113299621E-006 -2.338667570606370E-002
 -1.328719788032670E-005 -1.596558464955620E-005  1.536417020849180E-003
  1.555840807398770E-008 -7.909109478970160E-006 -4.517596443630500E-005
 -6.511026236939110E-006  2.726356634058110E-006  5.963062046934290E-007
  2.919035927692380E-006 -2.136893440462800E-007 -3.413117986483760E-009
 -6.571516838182430E-009  5.802234287895620E-009  7.351188127124879E-012
  1.728258432015370E-015  1.718972744695010E-009  8.937154522009190E-003
 -2.903592142033000E-013  4.799220519385860E-008 -2.761204703812090E-003
  1.379586125815150E-011 -1.150776746044830E-007  3.419394802439530E-004
  1.784711730317680E-007  2.207965304496790E-007 -2.071595825607510E-005
  8.531966226531750E-011  1.029984868983590E-007  5.419313704654460E-007
  8.289241884070050E-008 -3.647606350537060E-008 -6.468673032549310E-009
 -3.628966859062790E-008  2.739238134949280E-009  3.472096013258790E-011
 -5.803830701842950E-010 -7.218949332603300E-011 -7.176199066321240E-014
 -6.315729267396470E-018  5.207707006847900E-012 -4.756238328136460E-005
  1.010599310291070E-015 -2.958249179534790E-010  1.405303335840850E-005
 -4.236805105378000E-014  6.050644205590870E-010 -1.646502563025750E-006
 -1.009270439508790E-009 -1.113722456540000E-009  9.226171454665510E-008
  5.740999643120310E-012 -7.081537136353750E-010 -2.174690737977800E-009
 -5.592657819378620E-010  1.924167840633520E-010  2.448912699700600E-011
  2.399204259609150E-010 -1.332630796792270E-011 -1.261980067492220E-013
 -4.937782111738720E-012  3.380302553892580E-013  2.520947475955320E-016
  6.005801239579180E-009 -0.343926480852635        2506.07751210837     
 -1.001693693510500E-006  0.791355184064496       -766.597808970528     
  4.914476268516520E-005 -0.666279951544646        93.7573704116723     
 -4.297377971148590E-004  0.271632963591732       -5.95374939845636     
  5.973068691177310E-003 -5.927775186303350E-002  0.210439944814746     
 -1.820910648697300E-002  6.863025144574450E-003 -4.047857796576200E-003
  2.124655198140600E-002 -4.035465228700610E-004  3.678590213525150E-005
 -8.688120995594240E-003  9.471191229137370E-006 -1.216072532721540E-007
 -4.992119452094050E-009  0.269888365082076       -2288.36393004967     
  8.306099843417239E-007 -0.618615156304581        694.306277373840     
 -4.059554396321430E-005  0.517595029024110       -84.2240295243925     
  3.307400156295660E-004 -0.209134115835118        5.30998476267831     
 -4.884726703402020E-003  4.518503685121260E-002 -0.186521966002237     
  1.506815145461250E-002 -5.128179945977400E-003  3.572681362733940E-003
 -1.761084791858950E-002  2.942937379364750E-004 -3.236203997868950E-005
  7.241937460556820E-003 -6.699684215682160E-006  1.067159867362190E-007
  1.235229392601900E-009 -5.811802124617240E-002   677.054895555671     
 -2.045650909252760E-007  0.131972024902861       -202.198751704931     
  9.913949447782740E-006 -0.108728558682975        24.1332505374273     
 -6.872914644558959E-005  4.295568919234450E-002  -1.49943590639090     
  1.163036587103190E-003 -9.060266171247210E-003  5.198925755074670E-002
 -3.686181698912980E-003  9.716288818684121E-004 -9.871608423727800E-004
  4.303901872604440E-003 -5.183523550810410E-005  8.880187157902740E-006
 -1.786671521752170E-003  1.065171708472660E-006 -2.912673087069040E-008
 -1.330853676833810E-010  4.875833864221470E-003  -91.4314511041611     
  2.196632683755000E-008 -1.088599576965790E-002   26.6862830225820     
 -1.054591835421920E-006  8.715009769129960E-003  -3.10815539039602     
   1.00000593286406       0.996699472970523        1.18874684594082     
 -1.194998918380050E-004  6.738977217439480E-004 -6.401723539645630E-003
  4.010571748329040E-004 -6.230436743774140E-005  1.199088202535320E-004
 -4.574518873748760E-004  2.676503537328380E-006 -1.065986915971370E-006
  1.902154672038580E-004 -3.469859887001120E-008  3.464088440213940E-009
  6.892722121377580E-012 -1.816516091489660E-004   6.32291147407645     
 -1.140774830639040E-009  3.939362293527030E-004  -1.79483009525884     
  5.476087987480610E-008 -2.994410656886370E-004  0.202605018732714     
 -2.518933867826690E-007  1.068662589034500E-004 -1.192864778001000E-002
  6.179499297909950E-006 -2.683032637894460E-005  3.868352540331570E-004
 -2.835312644226020E-005  1.305976141032030E-006 -7.194823753773060E-006
  2.667578844384360E-005 -1.052630499467580E-008  6.279400455596070E-008
 -1.016075758129710E-005 -1.633203071176700E-009 -2.010353117841200E-010
 -1.633415541326780E-013  3.308625969974410E-006 -0.230906176125833     
  2.689788563145390E-011 -7.026108491965140E-006  6.372040218700070E-002
 -1.270247223626850E-009  5.122994853098240E-006 -6.953924660180590E-003
  2.009725032471580E-009 -1.568644256595880E-006  3.950942542314720E-004
 -1.279868084505620E-007  5.815246358759720E-008 -1.279378034687800E-005
  2.364281381813120E-007 -6.278632520054550E-011  2.230029694257900E-007
 -4.213986673983840E-007 -1.927480119036430E-009 -1.905372096848530E-009
  2.060215654992090E-007  9.918173539910400E-011  5.947802414855180E-012
  1.881288963698140E-015 -2.760435110317570E-008  4.164466501741770E-003
 -3.103164842384720E-013  5.591549640183900E-008 -1.120311022949290E-003
  1.463242753790430E-011 -3.686666996343830E-008  1.183511955617460E-004
 -9.866685003324660E-011  8.741231276631820E-009 -6.478511869469980E-006
  1.458025309166790E-009  5.768675786711840E-010  2.000889743309540E-007
 -3.615764194690780E-009 -2.790642580036720E-010 -3.377327844773170E-009
  5.104147879833240E-009  4.067058319926850E-011  2.733783302586510E-011
 -2.346822191827270E-009 -1.646515720184580E-012 -8.044793922638620E-014
 -7.889997718965729E-018  8.371010457956489E-011 -2.511560357424690E-005
  1.301638939377380E-015 -1.577116411621720E-010  6.633178836994300E-006
 -6.113997745209450E-014  8.534400852850739E-011 -6.832354446598230E-007
 -1.816639590134520E-012 -6.870048686579760E-012  3.621477928819990E-008
 -5.932216270812650E-012 -1.158118164939050E-011 -1.075586088518440E-009
  1.338912403392450E-011  2.040188019117960E-012  1.712243911873140E-011
 -2.032557084128750E-011 -2.379477834244360E-013 -1.291930685679930E-013
  9.475555876262859E-012  8.775043922899159E-015  3.569441768982620E-016


==> anc/gentable-v4.f <==
      implicit real*8 (a-h,o-z)
      dimension v(4),alpha(4)
      open(15,file='output.dat')
      open(25,file='outalp.dat')                  
      ib=-1                     ! -1 for beta- and +1 for beta+ decay
      irad=1                    ! for charge radius with N=((irad+1)*0.5)*Z
      call read_coefs(ib,irad)  ! reading coefficients
      write(15,*) '# beta', ib
      write(15,*) '# Z, R_C, p_e/m_e, L_0, lambda_2, mu_1, mu_2'
      write(25,*) '# beta', ib
      write(25,*) '# Z, R_C, p_e/m_e,
     & alpha_{-1}, alpha_1, alpha_{-2}, alpha_2'
      do 10 i=-1,9
      iz=10*i                ! Atomic number Z
      if(i.eq.-1) iz=2
      if(i.eq.0) iz=6
      do 10 ip=1,5
      p=0.01d0*10d0**dble(ip-1) ! p_e/m_e
      a=dble(iz)+dble(iz)*(dble(irad+1)*0.5d0) ! mass number A 
      rc=1.2d0*a**(1.d0/3.d0)                  ! charge radius R_C=1.2*A**(1/3) 
      call gentable(p,iz,v) ! v(1:4): L_0, lambda_2, mu_1, mu_2
      write(15,1000) iz,rc,real(p),(real(v(j)),j=1,4) 
      call calalpha(ib,iz,rc,p,v,alpha) !alpha_{-1},alpha_1,alpha_{-2},alpha_2
      write(25,1000) iz,rc,real(p),(real(alpha(j)),j=1,4)
 10   continue
 1000 format(i3,2f10.3,4e16.7)
      stop
      end

c      
c     generate values of L_0, lambda_2, mu_1, mu_2
c      
      subroutine gentable(p,iz,v)
      implicit real*8 (a-h,o-z)
      dimension v(4),c(-3:4,-3:4,4)
      common /coef/c_l(-3:4,-3:4,4),c_m(-3:4,-3:4,4),c_h(-3:4,-3:4,4)
      if(iz.ge.1.and.iz.le.90) then
         if(p.ge.0.01d0.and.p.le.1.d0) then
            c=c_l
         elseif(p.ge.1.d0.and.p.le.10.d0) then
            c=c_m
         elseif(p.ge.10.d0.and.p.le.100.d0) then
            c=c_h
         else
            write(*,*) 'error (0.01 <= p_e/m_e <= 100)'
            stop
         endif
      else
         write(*,*) 'error (1 <= Z <= 90)'
         stop
      endif
      do 10 k=1,4
      v(k)=0.d0
      do 10 j=-3,4
      g=0.d0
      do 20 i=-3,4
      g=g+c(i,j,k)*p**i
 20   continue
      v(k)=v(k)+g*dble(iz)**j
 10   continue
      return
      end

c
c     reading an input file for coefficients
c      
      subroutine read_coefs(ib,irad)
      implicit real*8 (a-h,o-z)
      common /coef/c_l(-3:4,-3:4,4),c_m(-3:4,-3:4,4),c_h(-3:4,-3:4,4)
      if(ib.eq.-1) then
         if(irad.eq.1) then
            open(115,file='coefs-2-beta-.dat')
         elseif(irad.eq.2) then
            open(115,file='coefs-2.5-beta-.dat')
         elseif(irad.eq.3) then
            open(115,file='coefs-3-beta-.dat')
         elseif(irad.eq.4) then
            open(115,file='coefs-3.5-beta-.dat')
         elseif(irad.eq.5) then
            open(115,file='coefs-4-beta-.dat')                     
         else
            write(*,*) 'error (irad should be 1-5)'
         endif
      elseif(ib.eq.1) then
         open(115,file='coefs-2-beta+.dat')
      endif
      do 10 k=1,4
      do 10 j=-3,4
      do 10 i=-3,4         
      read(115,*) c_l(i,j,k),c_m(i,j,k),c_h(i,j,k)
 10   continue
      close(115)
      return
      end

c
c  calculate alpha from L0, lambda2, mu1, mu2
c     
      subroutine calalpha(ib,iz,rc,pe,v,alpha)
      implicit real*8(a-h,o-y)
      implicit complex*16(z)
      dimension alpha(4),v(4)
      data fmme,alp/2.5899145d-3,7.2972034d-3/
      data pi/3.141592653589793d0/
      alz    = -alp*dble(iz*ib)
      ee     = sqrt(pe**2 + 1.d0)
      eta    = alz*ee/pe
      perc   = pe*rc*fmme
      gamma1 = sqrt(1.d0 - alz**2)
      gamma2 = sqrt(4.d0 - alz**2)

      z1    = gamma1 + (0.d0,1.d0)*eta
      z2    = 2.d0*gamma1 + 1.d0
      zg1   = zgama(z1)
      zg2   = zgama(z2)
      fermif   = 4.d0*(2.d0*perc)**(-2.d0*(1.d0-gamma1))
     &          *exp(pi*eta)*abs(zg1/zg2)**2

      a1p = v(1)*fermif
      a2p = v(2)*a1p
      a1m = v(3)*a1p*gamma1/ee
      a2m = v(4)*a2p*gamma2/(2.d0*ee)

      alpha(1) = sqrt((a1p+a1m)/2.d0)
      alpha(2) = sqrt((a1p-a1m)/2.d0)
      alpha(3) = sqrt((a2p+a2m)/2.d0)
      alpha(4) = sqrt((a2p-a2m)/2.d0)
      
      return
      end
c      
      complex*16 function zgama(zx)
      implicit complex*16(z)
      implicit real*8(a-h,o-y)
      dimension cef(0:15)
      save cef,rr
      data rr/5.d0/,nn/15/
      data cef/
     &  0.83248873832878132D+02,
     & -0.51224241022374770D+02,
     &  0.11338755813488973D+02,
     & -0.74773268777238422D+00,
     &  0.87828774930571313D-02,
     & -0.18990302595975571D-05,
     &  0.19463303851829585D-08,
     & -0.19934106161291418D-09,
     &  0.84290150080134854D-11,
     &  0.14902806689185806D-11,
     & -0.81022532372099611D-12,
     &  0.29676424560296168D-12,
     & -0.10635225194780955D-12,
     &  0.40821812755179951D-13,
     & -0.17902173712487411D-13,
     &  0.95607632691174388D-14/
      
      if(dble(zx).lt.0.d0) then
         write(*,*)' negative re(z) '
         stop
      end if
      
      zz  = zx - 1.d0
      zr  = zz + rr + 0.5d0
      zf  = sqrt(2.d0*acos(-1.d0))*zr**(zz+0.5d0)*exp(-zr)
      za  = cef(0)/2.d0
      zb  = zz/(zz + 1.d0)
      do in = 1,nn
         za = za + zb*cef(in)
         zb = zb*(zz-dble(in))/(zz+dble(in+1))
      end do

      zgama = zf*za
      
      return
      end


==> anc/outalp.dat <==
 # beta          -1
 # Z, R_C, p_e/m_e, alpha_{-1}, alpha_1, alpha_{-2}, alpha_2
  2     1.905     0.010   0.3031650E+01   0.2681789E-01   0.5361135E+01   0.3318334E-01
  2     1.905     0.100   0.1236785E+01   0.6234439E-01   0.1249488E+01   0.6248590E-01
  2     1.905     1.000   0.9546404E+00   0.3954988E+00   0.9545594E+00   0.3954092E+00
  2     1.905    10.000   0.7587109E+00   0.6866560E+00   0.7587887E+00   0.6867011E+00
  2     1.905   100.000   0.7247609E+00   0.7175754E+00   0.7262326E+00   0.7190121E+00
  6     2.747     0.010   0.5290223E+01   0.1188956E+00   0.2368246E+02   0.2850161E+00
  6     2.747     0.100   0.1729631E+01   0.9423669E-01   0.1882825E+01   0.9614550E-01
  6     2.747     1.000   0.1021269E+01   0.4236637E+00   0.1020391E+01   0.4228163E+00
  6     2.747    10.000   0.7954019E+00   0.7200112E+00   0.7954291E+00   0.7198932E+00
  6     2.747   100.000   0.7501990E+00   0.7428507E+00   0.7570494E+00   0.7495431E+00
 10     3.257     0.010   0.6923505E+01   0.2552630E+00   0.5051902E+02   0.9559636E+00
 10     3.257     0.100   0.2202038E+01   0.1361604E+00   0.2704361E+01   0.1436359E+00
 10     3.257     1.000   0.1095213E+01   0.4555005E+00   0.1092667E+01   0.4530515E+00
 10     3.257    10.000   0.8352683E+00   0.7563470E+00   0.8348771E+00   0.7556506E+00
 10     3.257   100.000   0.7741637E+00   0.7666975E+00   0.7883646E+00   0.7805774E+00
 20     4.104     0.010   0.1037224E+02   0.7637483E+00   0.1471416E+03   0.5426718E+01
 20     4.104     0.100   0.3282644E+01   0.2915538E+00   0.5641605E+01   0.3488480E+00
 20     4.104     1.000   0.1317326E+01   0.5543465E+00   0.1306524E+01   0.5433035E+00
 20     4.104    10.000   0.9504767E+00   0.8617944E+00   0.9472601E+00   0.8576226E+00
 20     4.104   100.000   0.8300429E+00   0.8224131E+00   0.8699356E+00   0.8614541E+00
 30     4.698     0.010   0.1387490E+02   0.1540446E+01   0.2847965E+03   0.1570249E+02
 30     4.698     0.100   0.4390826E+01   0.5340855E+00   0.9921579E+01   0.7360607E+00
 30     4.698     1.000   0.1606689E+01   0.6891471E+00   0.1578169E+01   0.6594216E+00
 30     4.698    10.000   0.1091519E+01   0.9916710E+00   0.1082452E+01   0.9804633E+00
 30     4.698   100.000   0.8810307E+00   0.8733777E+00   0.9564889E+00   0.9473277E+00
 40     5.171     0.010   0.1799568E+02   0.2692460E+01   0.4715274E+03   0.3468759E+02
 40     5.171     0.100   0.5694519E+01   0.8978116E+00   0.1580178E+02   0.1402372E+01
 40     5.171     1.000   0.1986487E+01   0.8748540E+00   0.1924824E+01   0.8096468E+00
 40     5.171    10.000   0.1263897E+01   0.1151422E+01   0.1245639E+01   0.1128956E+01
 40     5.171   100.000   0.9277260E+00   0.9201368E+00   0.1048231E+01   0.1038413E+01
 50     5.570     0.010   0.2321755E+02   0.4402966E+01   0.7205671E+03   0.6641663E+02
 50     5.570     0.100   0.7346283E+01   0.1440288E+01   0.2369283E+02   0.2480497E+01
 50     5.570     1.000   0.2491417E+01   0.1134470E+01   0.2370590E+01   0.1005669E+01
 50     5.570    10.000   0.1474217E+01   0.1347772E+01   0.1443064E+01   0.1308879E+01
 50     5.570   100.000   0.9701810E+00   0.9627094E+00   0.1144555E+01   0.1134119E+01
 60     5.919     0.010   0.3013663E+02   0.6980568E+01   0.1052887E+04   0.1168625E+03
 60     5.919     0.100   0.9534504E+01   0.2258896E+01   0.3425281E+02   0.4164909E+01
 60     5.919     1.000   0.3172138E+01   0.1503654E+01   0.2948402E+01   0.1263765E+01
 60     5.919    10.000   0.1730069E+01   0.1588668E+01   0.1682684E+01   0.1527614E+01
 60     5.919   100.000   0.1008656E+01   0.1001325E+01   0.1244669E+01   0.1233669E+01
 70     6.231     0.010   0.3959289E+02   0.1094321E+02   0.1499137E+04   0.1949843E+03
 70     6.231     0.100   0.1252452E+02   0.3517402E+01   0.4845055E+02   0.6745397E+01
 70     6.231     1.000   0.4103152E+01   0.2038715E+01   0.3703287E+01   0.1606651E+01
 70     6.231    10.000   0.2039654E+01   0.1883040E+01   0.1974792E+01   0.1794734E+01
 70     6.231   100.000   0.1043759E+01   0.1036564E+01   0.1347873E+01   0.1336375E+01
 80     6.515     0.010   0.5284644E+02   0.1717540E+02   0.2102878E+04   0.3142449E+03
 80     6.515     0.100   0.1671424E+02   0.5495560E+01   0.6766738E+02   0.1065574E+02
 80     6.515     1.000   0.5395955E+01   0.2830764E+01   0.4697469E+01   0.2066389E+01
 80     6.515    10.000   0.2410841E+01   0.2240042E+01   0.2332583E+01   0.2122541E+01
 80     6.515   100.000   0.1076203E+01   0.1069119E+01   0.1453421E+01   0.1441500E+01
 90     6.775     0.010   0.7187578E+02   0.2723630E+02   0.2925895E+04   0.4949415E+03
 90     6.775     0.100   0.2272814E+02   0.8686301E+01   0.9386550E+02   0.1654842E+02
 90     6.775     1.000   0.7221716E+01   0.4031871E+01   0.6018843E+01   0.2689185E+01
 90     6.775    10.000   0.2848941E+01   0.2667086E+01   0.2772068E+01   0.2526033E+01
 90     6.775   100.000   0.1105992E+01   0.1098995E+01   0.1559489E+01   0.1547227E+01


==> anc/output.dat <==
 # beta          -1
 # Z, R_C, p_e/m_e, L_0, lambda_2, mu_1, mu_2
  2     1.905     0.010   0.9999394E+00   0.3127073E+01   0.1000000E+01   0.1000000E+01
  2     1.905     0.100   0.9999392E+00   0.1020606E+01   0.9999996E+00   0.9999999E+00
  2     1.905     1.000   0.9999203E+00   0.9997888E+00   0.9999745E+00   0.9999949E+00
  2     1.905    10.000   0.9993277E+00   0.1000172E+01   0.9996412E+00   0.9999283E+00
  2     1.905   100.000   0.9934076E+00   0.1004037E+01   0.9965016E+00   0.9992627E+00
  6     2.747     0.010   0.9999479E+00   0.2003315E+02   0.9999992E+00   0.1000000E+01
  6     2.747     0.100   0.9999471E+00   0.1184559E+01   0.9999976E+00   0.9999996E+00
  6     2.747     1.000   0.9998646E+00   0.9979468E+00   0.9998885E+00   0.9999779E+00
  6     2.747    10.000   0.9972706E+00   0.9998901E+00   0.9984374E+00   0.9996894E+00
  6     2.747   100.000   0.9705898E+00   0.1018224E+01   0.9853162E+00   0.9967203E+00
 10     3.257     0.010   0.1000240E+01   0.5318919E+02   0.1000001E+01   0.9999999E+00
 10     3.257     0.100   0.1000238E+01   0.1506766E+01   0.9999979E+00   0.9999993E+00
 10     3.257     1.000   0.1000074E+01   0.9944596E+00   0.9997817E+00   0.9999563E+00
 10     3.257    10.000   0.9948871E+00   0.9986563E+00   0.9968725E+00   0.9993851E+00
 10     3.257   100.000   0.9426581E+00   0.1036782E+01   0.9717141E+00   0.9933651E+00
 20     4.104     0.010   0.1002099E+01   0.2004326E+03   0.9999709E+00   0.9999992E+00
 20     4.104     0.100   0.1002095E+01   0.2941729E+01   0.9999629E+00   0.9999976E+00
 20     4.104     1.000   0.1001668E+01   0.9801902E+00   0.9994001E+00   0.9998889E+00
 20     4.104    10.000   0.9883332E+00   0.9919341E+00   0.9918395E+00   0.9984378E+00
 20     4.104   100.000   0.8628476E+00   0.1097820E+01   0.9334716E+00   0.9823803E+00
 30     4.698     0.010   0.1005852E+01   0.4174526E+03   0.9999515E+00   0.9999968E+00
 30     4.698     0.100   0.1005844E+01   0.5059113E+01   0.9999374E+00   0.9999941E+00
 30     4.698     1.000   0.1005078E+01   0.9571652E+00   0.9989405E+00   0.9998060E+00
 30     4.698    10.000   0.9810022E+00   0.9807732E+00   0.9850770E+00   0.9972848E+00
 30     4.698   100.000   0.7782738E+00   0.1177581E+01   0.8941470E+00   0.9682435E+00
 40     5.171     0.010   0.1010516E+01   0.6751603E+03   0.9997962E+00   0.9999914E+00
 40     5.171     0.100   0.1010504E+01   0.7572545E+01   0.9997743E+00   0.9999874E+00
 40     5.171     1.000   0.1009297E+01   0.9254962E+00   0.9982136E+00   0.9997088E+00
 40     5.171    10.000   0.9722257E+00   0.9667995E+00   0.9764863E+00   0.9959486E+00
 40     5.171   100.000   0.6961122E+00   0.1275145E+01   0.8588335E+00   0.9512729E+00
 50     5.570     0.010   0.1015753E+01   0.9376610E+03   0.9995218E+00   0.9999815E+00
 50     5.570     0.100   0.1015736E+01   0.1012633E+02   0.9994900E+00   0.9999762E+00
 50     5.570     1.000   0.1013959E+01   0.8848288E+00   0.9972157E+00   0.9995964E+00
 50     5.570    10.000   0.9606920E+00   0.9513237E+00   0.9653553E+00   0.9944293E+00
 50     5.570   100.000   0.6200199E+00   0.1389801E+01   0.8303688E+00   0.9316890E+00
 60     5.919     0.010   0.1020449E+01   0.1172720E+04   0.9990510E+00   0.9999655E+00
 60     5.919     0.100   0.1020424E+01   0.1240089E+02   0.9990065E+00   0.9999585E+00
 60     5.919     1.000   0.1017892E+01   0.8350085E+00   0.9958031E+00   0.9994667E+00
 60     5.919    10.000   0.9443877E+00   0.9362016E+00   0.9508161E+00   0.9927130E+00
 60     5.919   100.000   0.5524166E+00   0.1520337E+01   0.8113414E+00   0.9098079E+00
 70     6.231     0.010   0.1022324E+01   0.1354449E+04   0.9981421E+00   0.9999408E+00
 70     6.231     0.100   0.1022289E+01   0.1413978E+02   0.9980803E+00   0.9999321E+00
 70     6.231     1.000   0.1018725E+01   0.7762716E+00   0.9936041E+00   0.9993167E+00
 70     6.231    10.000   0.9205806E+00   0.9240648E+00   0.9319673E+00   0.9907743E+00
 70     6.231   100.000   0.4950292E+00   0.1664895E+01   0.8046067E+00   0.8860860E+00
 80     6.515     0.010   0.1017814E+01   0.1464128E+04   0.9963682E+00   0.9999048E+00
 80     6.515     0.100   0.1017764E+01   0.1515801E+02   0.9962816E+00   0.9998941E+00
 80     6.515     1.000   0.1012765E+01   0.7093051E+00   0.9899913E+00   0.9991425E+00
 80     6.515    10.000   0.8858134E+00   0.9183910E+00   0.9079128E+00   0.9885761E+00
 80     6.515   100.000   0.4490558E+00   0.1820920E+01   0.8134432E+00   0.8611322E+00
 90     6.775     0.010   0.1002028E+01   0.1490507E+04   0.9931080E+00   0.9998539E+00
 90     6.775     0.100   0.1001956E+01   0.1534505E+02   0.9929855E+00   0.9998413E+00
 90     6.775     1.000   0.9949563E+00   0.6352684E+00   0.9840716E+00   0.9989390E+00
 90     6.775    10.000   0.8359025E+00   0.9235308E+00   0.8777758E+00   0.9860703E+00
 90     6.775   100.000   0.4152252E+00   0.1985151E+01   0.8416114E+00   0.8357129E+00

